A dual linear programming bound for sphere packing in dimension 36

We construct an explicit dual-feasible point for the Cohn--Elkies linear program in dimension $36$, built from the space of weight-$18$ modular forms for $\Gamma_0(24)$ following the method of Cohn and Triantafillou. The certificate shows that the two-point linear programming bound on the sphere packing density in dimension $36$ exceeds the density of the best packing currently known -- the Kschischang--Pasupathy packing, of center density $2^{18}/3^{10}$ -- by a factor of at least $32.91$. In particular, no Cohn--Elkies auxiliary function can certify the best known packing in dimension $36$ as optimal. To our knowledge this is the first such dual bound in any dimension above $32$, extending the table of Cohn--Triantafillou ($d=12,16,20,28,32$), Li ($3\le d\le 13$), and de~Courcy-Ireland--Dostert--Viazovska ($d=6$). The certificate is rigorous and machine-checkable, with exact rational data and certified interval bounds: the dual point is a rational vector, coefficient nonnegativity is verified by exact arithmetic up to $n=800$, and eventual positivity of the two relevant $q$-expansions is proved via an explicit Deligne-type tail bound whose constant is certified with outward-rounded interval arithmetic. Two methodological points may be of independent interest: a constraint-generation (cutting-plane) formulation of the exact rational LP, which is what makes an exact vertex whose Eisenstein data supports the tail argument reachable; and a sharpened, lift-aware form of the Deligne bookkeeping constant that discounts deep oldform lifts, without which the finite verification in dimension $36$ fails (the crossover moves past the verified window).

==> anc/MANIFEST.md <==
# Ancillary files — "A dual linear programming bound for sphere packing in dimension 36"

This bundle is self-contained: the exact certificate data, the receipts, and the complete
code needed to reproduce every numerical claim in the paper are all included here. No external
files are required. **v2 (2026-07-14):** files are now tiered into PROOF CORE / INDEPENDENT
CROSS-CHECKS / CONSTRUCTION HISTORY, a single verification driver is provided, and
`SHA256SUMS` pins the data files.

## Quick verification (the referee path)

    cd code/
    pip install -r requirements.txt
    python3 verify_all.py                # NEW: one command — checksums + exact + interval + Arb, nonzero exit on any failure
    # or run the stages individually:
    python3 verify_certificate.py        # ~3-4 min; prints VERIFIED iff every gate passes
    python3 d36_cs_certificate.py        # the interval certification of the C_w upper bounds

`verify_certificate.py` reconstructs everything from the PUBLISHED TEXT DATA alone
(`certificate_exact_data.txt`): it re-expands the 29 listed basis forms exactly, rebuilds the
reduced basis as the exact nullspace of the printed vanishing conditions, reassembles the
certificate from the printed 20 coordinates, and checks — all by exact rational comparison —
feasibility to n=800, the published exact b_0 and B, the Eisenstein projection e_delta(g~),
and the guarded tail crossovers n0 = 63/25. It does NOT read any `.pkl` cache.
`d36_cs_certificate.py` supplies the one remaining ingredient: the outward-rounded interval
certificates of the two C_w upper bounds (used by the crossover gate).

## Tier 1 — PROOF CORE (the files Theorem 1.1 rests on)

Data:
- `certificate_exact_data.txt` — the exact rational certificate: the explicit list of the 29
  basis forms (v2; pivot order = the coordinate order), the 20 free coordinates of the dual
  vertex, the coordinate-to-form map, the exact rational b_0 and B(g) with outward decimal
  enclosures, the exact Eisenstein coefficients e_delta(g~), the exact binding combination
  r_3 / COEF18*r_3, and the rounding conventions.
- `guarded_cE.txt` — the zeta(17)-guarded per-class Eisenstein lower-bound constants
  c_E(gamma), both sides (paper eq. (guard)), as EXACT RATIONALS (v2) plus certified decimal
  displays and the rigorous integer crossovers; output of `code/d36_guarded_cE.py`.
- `SHA256SUMS` — checksums of the data files above and the receipts.

Code (pure Python: sympy/mpmath/fractions — no CAS; paths resolve relative to `code/`):
- `verify_certificate.py` — the single verification driver (see above).
- `ct_dual_d36.py`, `ct_dual_general.py` — eta-quotient/Eisenstein exact q-expansions, Fricke
  transform (i^k convention), value normalization.
- `eisen_projection.py` — exact Eisenstein projector on M_18(Gamma_0(24)) (Hecke-T5 spectral).
- `d36_newform_decomp.py` — exact echelon cusp basis (dim 64) + exact Hecke matrices T5,T7,U2,U3.
- `d36_cs_certificate.py` — newform/oldform decomposition, exact rational-block reconstruction
  gates, and the rigorous outward-rounded interval certification of C_w (`rigorous_C_S_w`:
  exact rational d=1 blocks + Sturm-interval algebraic blocks, sound interval Gaussian solve).
- `d36_guarded_cE.py` — exact guarded c_E constants + rigorous integer n0 (paper eq. (guard)).
- `d36_span_rank_certify.py` + `../receipt_d36_span_rank.txt` — exact (mod-p) certificate
  that the 3052 candidates span M_18(Gamma_0(24)) (rank 72; supports the Sec. 3.1 spanning
  statement; not needed for Theorem 1.1 itself).
- `requirements.txt` — pinned versions.

## Tier 2 — INDEPENDENT CROSS-CHECKS (not needed for the proof; reproduce its constants)

- `d36_tail_domination.py`, `d36_CS_crosschecks.py` — independent second implementation of the
  newform decomposition (high-precision simultaneous diagonalization, no shared code path with
  Tier 1's exact-charpoly route); reproduces both C_w to all reported digits and extends the
  exact sign scans to n=1100.
- `ct_dual_d36_mpmath800.py` — independent high-precision re-scan of the vertex.
- `d36_C_pari_indep.py` + `d36_export_cusp_targets.py` + `d36_cusp_targets_L150.json` +
  `../receipt_d36_pari_indep.txt` (v2) — THIRD, CAS-independent reproduction: PARI/GP 2.17.2
  native modular-symbols engine (mfinit/mfeigenbasis/mfbd/mfembed) rebuilds the 64-form
  newform/oldform lift basis of S_18(Gamma_0(24)) from scratch and reproduces both C_w to all
  12 reported digits (relative reconstruction residual 0 at 1536-bit embeddings), plus the
  newspace dimension table, the level-1 eigenvalues, and a Deligne-bound spot-check.
  Requires `cypari2` (optional CAS dependency; everything in Tier 1
  remains CAS-free). Values are numerical reproductions; the RIGOROUS upper bound on C_w
  remains the Tier-1 interval certificate.
- `d36_arb_check.py` + `d36_alg_system_export.json` + `../receipt_d36_arb_check.txt` (v3) —
  independent re-verification of the theorem-critical interval step in **Arb ball arithmetic**
  (python-flint): consumes the exact dyadic endpoints of the 33x33 system exported by
  `d36_cs_certificate.py`, re-solves it with Arb's certified ball solve (success certifies
  nonsingularity independently of the mpmath pivot log) and re-aggregates
  sum |lambda|/e^{8.5}; both sides agree with the receipt to all 12 digits, PASS. Scope: the
  solve + aggregation; the lift-vector enclosure CONSTRUCTION (exact Sturm data + mpmath.iv
  propagation) is corroborated by the Tier-2 reproductions above. Requires `python-flint`
  (optional).

## Tier 3 — CONSTRUCTION HISTORY (how the certificate was FOUND; not part of the proof)

- `exact_lp.py`, `ct_dual_d36_cutgen.py` — exact rational two-phase simplex + constraint
  generation (the search that produced the vertex). The floating-point heuristics documented
  in the paper (pivot-basis selection, candidate location) live here.
- `d36_cusp_reconstruct.py` — exact cusp components S = g - P_E(g), both sides; regenerates and
  caches the vertex (`python3 d36_cusp_reconstruct.py 800`, ~8 min).
- `receipt_d36_cutgen.txt` — construction receipt: constraint-generation iterations, exact
  optima (iter0 36.3470x -> iter1 32.9104x, both RELATIVE TO THE 29-FORM SUBSPACE, paper
  Sec. 3.1), exact sign scans to n=800. NOTE: as a historical log it also contains
  EXPLORATION-STAGE numbers superseded by the paper (e.g. the naive pre-lift-aware crossover
  estimates n0~783/827 and "CANDIDATE pending rigor" status lines); the paper's final constants
  are those of `receipt_d36_cs.txt` and `guarded_cE.txt`.
- `receipt_d36_cs.txt` — final verification receipt: newform/oldform decomposition of
  S_18(Gamma_0(24)) (dim 64, level table), exact reconstruction gates (deviation identically 0
  both sides), level-1 eigenvalue gate, per-class Eisenstein constants, and the RIGOROUS
  outward-rounded interval certification of C_w with soundness stress tests.
- The four cached `.pkl` intermediates (`cutgen_rows_cache.pkl`, `d36_iter1_vertex.pkl`,
  `d36_cusp_basis_hecke.pkl`, `eisen_projection_PROJ.pkl`) — ALL regenerable from the code;
  shipped only so that Tier 1/2 scripts run immediately. `verify_certificate.py` does not read
  them (it rebuilds from the published text data); `d36_cs_certificate.py` regenerates its
  inputs via `d36_cusp_reconstruct.py`/`d36_newform_decomp.py` if the caches are removed.

## Full reproduction order (from the `code/` directory)

    pip install -r requirements.txt
0. `python3 verify_certificate.py`            (Tier-1 driver, no caches; VERIFIED expected)
1. `python3 d36_cusp_reconstruct.py 800`      (regenerates the vertex from scratch; ~8 min)
2. `python3 d36_newform_decomp.py --selftest`
3. `python3 d36_cs_certificate.py`            (decomposition + gates + interval certification)
4. `python3 d36_guarded_cE.py`                (exact guarded c_E + rigorous integer n0)

See `code/README.md` for a per-module description.


==> anc/SHA256SUMS <==
d7afff7cdc39d92267c393906d7b68e278d12872686c5c77ab3ad9cfe5d29f38  certificate_exact_data.txt
77d211d7c814b4cbec4ce04eefc2d5d87c3af8a066dc4fea4ef55452b2867eb7  guarded_cE.txt
aa9e21922ae19b3bcf7f1c8b4ff559b64a05e0f7770ed5859f352e12e63fe96b  receipt_d36_cutgen.txt
84c7e32dc2da10292e83012a7a1808f8c72eb35352a48434c8bff5f63ee9b331  receipt_d36_cs.txt
c08ffe2f3f34fd54ffc6e7621614f652fa51e53b612090b65ba370165f055411  receipt_d36_pari_indep.txt
c991a03383992a333414f7916a03ee1e960720420db564a55b3ec1aa97720089  receipt_d36_span_rank.txt
10e638fc58501e3101311e0e6757fb19449ee34da7ee8ecbd642dde0e8bbd7cc  receipt_d36_arb_check.txt
2aede12737188fbcd7041233b282fde87a5e04a65c7e5f80d4dc1b4f68c34a9b  code/d36_cusp_targets_L150.json
7f76eea6297f59296f3bd13e531124cb7f9634e0b97af2c0b9828576258dbcd2  code/d36_alg_system_export.json


==> anc/certificate_exact_data.txt <==
# d=36 dual certificate — exact data export (from d36_iter1_vertex.pkl)
# All values are exact rationals num/den.

## The 20 free coordinates of the iter1 vertex x (reduced basis of ct_dual_d36_cutgen.build_reduced_rows)
x[0] = 51671091682970620358970687262123668031832926940027405674094580583672554230199701174716865054259376634685386315235808326493080/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[1] = 15773929087307313563029796444972427270010988007938228738920898599500119812756237310106384340497581329612564142409105854983656/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[2] = 114560056054176522095066794651323494871937823537366103171814820543444120588470855916105128658150067502009082370506060403130368/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[3] = 16171139392224756940367898107759191808976132193192154645804773030027732474510770056774875102519905481710707320717299601136976/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[4] = -19422802608300276289481398069529300663196605459384750537158385770646663570004640674882714271389373613225134246725574961037024/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[5] = 15396717290549681259733033318203872685962885679880711064577313851476957805371418148627958047851988486697873219220371083312128/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[6] = 115750331534564700373555521919767184784125671763242524759868053531411088531562606869003249711704546027681711411403567153672576/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[7] = -42304454877822775459537182519362044503737170234746507183109130660086870548839046247816995229561019666751910079031763147401216/408506849469747265621816724068624062036550302611091145043510979856336914549765004554672591430161103374602594025605382101
x[8] = 99154006372794148409928871129844796621394357980616980961866688693790802448773785673055020654807970284120184796250067697664/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[9] = -76717217588716284287987079199732682633702709863337729247694695668310720997984133009075431584940084718467476410424393251353784/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[10] = -23121223769977545712064840397040275943416922602984553495443506420579233446376448968319760406855380333406862308238630232989940/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[11] = -19845704728838248326277042044336110601035401098712876323604311591158096381105006991329287313058493625414651557043237766795744/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[12] = 2584497877949140790615866963617274408059126570258163716948469979701870403191161240637701104467561208198681619045612173773872/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[13] = 1319661886433148091644561167501946104024785782249064549811616010469202222106835448714110356041381653750596114097445337918729728/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[14] = 4027048056797068951210204029093617795646209614391990707034686685130233277543987021094735592540593983288416930302941523226712/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[15] = -112108660342941467431885525511635278280704728898283933024535220225378044211586371985131355483907866276940683464647986655232/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[16] = -45556656953664811554730901905277853633039675165333349187596225753229418898630904498128352182518599884597703097825470530506744/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[17] = -23221104614827523733824655721671534911253243126655650421838361785079215437170426042164236566502696431954885611291052232704/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
x[18] = 76455848718741426252287185436340321011670151735727021120158707653635186225551525435503700565679179142237513553098085236736/65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261
x[19] = -935464529048604411309190355937309426078350233853518374724484112519592388787095970246614533634227999305418744479467672711040/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323

## Eisenstein coefficients e_delta(g~) (Fricke side), exact
e_1(g~) = -3844162174247041993075493011898798101761251580896540018232454555757284468324712219970183288107824059761421114044891935251/9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792
    ~= -4.197922500e-13
e_2(g~) = -185341943374007189543691286625117398674158201289025718886326887497747125313986959009253965860025814427987092494323928557/9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792
    ~= -2.023980985e-14
e_3(g~) = 490978611386663442840502322545120990312847201351039386179039849682568100677055732141172864521997812576854254545476302038254629395/9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792
    ~= 5.361610843e-05
e_4(g~) = 379938834681481659694228193446543870103540618974003632725029513681383641153295195960554449953436809251013550540750943232/65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261
    ~= 5.776815105e-03
e_6(g~) = -167090966142540626757671565048993725557376212019214154753291680463675355806066635026005498011836237151356873618868419396180694350574099/9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792
    ~= -1.824675689e+01
e_8(g~) = -1812065234301769744687550583569243741900323881385264306029347823571645263454593073571150820832257224081094274634491562557440/65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261
    ~= -2.755171323e+01
e_12(g~) = 2885804511292563995441474318394946908394532223979705821193056720555718130055168637985342736594670744212906876202429245058560/65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261
    ~= 4.387748124e+01
e_24(g~) = 6780643425049603308066367471444361608617655465618596805165635264877576045009188326285159634750127936714332330152676292558848/65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261
    ~= 1.030969192e+02

## r3 = e_1 + e_3/(1+3^17) (binding gcd=3 combination), exact
r3 = -5457122238196136660153709392343747951489516651199058808062321770474759757050409198580680414305836183881468995343745842336891769/1182574794146291345304879141043222364087659829587102320532530525811138211679044579780904493356354109338910203798286027214197806567384430757888
    ~= -4.614610649e-15
COEF18*r3 = 147342300431295689824150153593281194690216949582374587817682687802818513440361048361678371186257576964799662874281137743096077763/48755647081593385756098809473818642335933621940317121705639583247892105198989331373354264483142091836813885253777643943425954117191215060203264
    ~= 3.022056095e-15

## scans: a_n>=0 and b_n>=0 verified exactly for 1<=n<=800 (0 negatives each side)

# ===================================================================== v2 (2026-07-14)
# Sections added in revision (referee report R-3.1/R-3.2): the explicit reduced basis,
# the exact rational b_0 and B(g), and rounding conventions.

## Rounding conventions used throughout the paper and this bundle
#  - "exact"        : the printed integers/fractions are the exact rational values.
#  - decimals       : unless marked otherwise, decimal displays are TRUNCATIONS toward zero
#                     of exact rationals (i.e. rounded toward zero).
#  - C_w bounds     : certified UPPER bounds (outward-rounded interval arithmetic).
#  - c_E(gamma)     : exact rationals (see guarded_cE.txt); their decimal displays truncations.
#  - b_0, B(g)      : exact rationals below, with outward decimal enclosures [down, up].

## The reduced basis: the 29 forms (pivot order = coordinate order used everywhere)
# Selection recipe (deterministic given the candidate order): candidate list = the 8
# Eisenstein series E_18(delta z), delta|24, followed by the holomorphic weight-18
# eta-quotients of level dividing 24 (Ligozat criteria, exponent bound |r_delta|<=8) in
# enumeration order of ct_dual_d36.enumerate_etaq; QR with column pivoting on the
# floating-point coefficient matrix truncated at q^28 (29 columns a_0..a_28 => at most 29
# pivots) selects the 29 forms below; everything downstream treats them EXACTLY.
# Notation: eta-quotients as prod_{delta|24} eta(delta z)^{r_delta}.
form[ 0] = Eis  E_18(q^1)
form[ 1] = Eis  E_18(q^2)
form[ 2] = Eis  E_18(q^3)
form[ 3] = Eis  E_18(q^4)
form[ 4] = Eis  E_18(q^6)
form[ 5] = eta  {1:8, 2:8, 3:8, 4:7, 6:8, 8:7, 12:-5, 24:-5}
form[ 6] = eta  {1:8, 2:7, 3:8, 4:7, 6:-1, 8:8, 12:7, 24:-8}
form[ 7] = Eis  E_18(q^8)
form[ 8] = eta  {1:8, 2:6, 3:8, 4:6, 6:6, 8:8, 12:2, 24:-8}
form[ 9] = eta  {1:8, 2:8, 3:8, 4:-5, 6:8, 8:7, 12:7, 24:-5}
form[10] = eta  {1:8, 2:8, 3:8, 4:2, 6:4, 8:8, 12:6, 24:-8}
form[11] = eta  {1:7, 2:8, 3:-5, 4:8, 6:8, 8:7, 12:8, 24:-5}
form[12] = eta  {1:8, 2:8, 3:8, 4:1, 6:8, 8:7, 12:1, 24:-5}
form[13] = eta  {1:8, 2:8, 4:8, 6:4, 8:8, 12:8, 24:-8}
form[14] = eta  {1:8, 2:8, 3:4, 4:8, 6:6, 8:8, 12:-2, 24:-4}
form[15] = eta  {1:8, 2:8, 4:8, 6:8, 8:2, 12:8, 24:-6}
form[16] = eta  {1:8, 2:6, 3:-4, 4:6, 6:8, 8:8, 12:8, 24:-4}
form[17] = eta  {1:-8, 2:8, 3:8, 4:6, 6:8, 8:8, 12:6}
form[18] = eta  {1:8, 2:8, 3:8, 4:7, 6:-4, 8:7, 12:7, 24:-5}
form[19] = eta  {1:8, 2:1, 3:8, 4:7, 6:5, 8:8, 12:7, 24:-8}
form[20] = eta  {1:8, 2:4, 3:8, 4:4, 6:8, 8:8, 12:4, 24:-8}
form[21] = eta  {1:3, 2:8, 3:7, 4:7, 6:4, 8:8, 12:7, 24:-8}
form[22] = eta  {1:8, 2:-8, 3:8, 4:7, 6:8, 8:5, 12:7, 24:1}
form[23] = eta  {1:6, 2:6, 3:6, 4:8, 6:6, 8:8, 12:4, 24:-8}
form[24] = eta  {1:-5, 2:8, 3:7, 4:8, 6:8, 8:7, 12:8, 24:-5}
form[25] = eta  {1:8, 2:-4, 3:8, 4:7, 6:8, 8:7, 12:7, 24:-5}
form[26] = eta  {1:-4, 2:8, 3:8, 4:8, 6:6, 8:8, 12:6, 24:-4}
form[27] = Eis  E_18(q^24)
form[28] = eta  {2:6, 3:8, 4:8, 6:6, 8:8, 12:8, 24:-8}
# Summary: 7 Eisenstein (delta in {1,2,3,4,6,8,24}) + 22 eta-quotients = 29 forms; their span
# V is a 29-dimensional subspace of the 72-dimensional M_18(Gamma_0(24)).
# Coordinate->form map: with B_m = exact rational nullspace basis (sympy Matrix.nullspace order)
# of the 9x29 matrix (a_1..a_9 rows of the 29 forms), the certificate form is
#   g = sum_j (B_m x)_j * form[j],   x = the 20 coordinates above.

## Exact value of the certificate (from GBr[0].x with the published x; a_0 = GAr[0].x = 1 exact)
b_0 = 950669173560589081332237357126881882329871412020307784906752566579370984887764401156511331348541194723969089321089590633472/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
b_0 in [101.1817608012, 101.1817608013]   (outward decimal enclosure)
scale = (2/sqrt24)^18 * (sqrt10/2)^36 = 5^18/(2^27*3^9) = 3814697265625/2641807540224   (exact)
B(g) = b_0 * 5^18/(2^27*3^9)
     = 179927787903879900416837170837232683080840773510717423112122535812192452301786939128296753710352467436316572839673961639404296875/1231507624795070412790403518113821940362858589068341586952290636489785217468936369570771055790483751254865957694855418783072256
B(g) in [146.1036734821, 146.1036734822]  (outward decimal enclosure)
B(g)/record = B(g)/(2^18/3^10) in [32.91044546, 32.91044547]


==> anc/code/README.md <==
# Code — d=36 dual linear programming bound

Self-contained Python implementation for the paper *"A dual linear programming
bound for sphere packing in dimension 36."* This directory contains the exact
dependency closure plus the cached intermediate data (4 `.pkl`, all regenerable),
so every numerical claim in the paper can be reproduced with no external files.

**Start here (v2/v3):** `python3 verify_certificate.py` — the single verification
driver. It rebuilds the certificate from the published text data alone
(`../certificate_exact_data.txt`; no `.pkl` caches are read) and prints
`VERIFIED` only if all exact gates pass. The interval certification
of the two `C_w` upper bounds is the separate step
`python3 d36_cs_certificate.py`; the optional independent Arb re-verification
of its 33×33 interval solve is `d36_arb_check.py` (python-flint). File tiers
(proof core / independent cross-checks / construction history): `../MANIFEST.md`.

Runtime metadata (commodity laptop, Python 3.11): `verify_certificate.py` ≈ 4 min /
<1 GB RAM; `d36_cs_certificate.py` ≈ 2–3 min (with shipped caches);
`d36_cusp_reconstruct.py 800` ≈ 8 min; `d36_span_rank_certify.py` ≈ 25 s;
`d36_C_pari_indep.py` ≈ 1–2 min; `d36_arb_check.py` ≈ 5 s.

## Environment
Pure Python — no computer-algebra system (no Sage/Pari) required.
See `requirements.txt`. Verified on Python 3.11.15 with
sympy 1.14.0, mpmath 1.4.1, numpy 2.4.6, scipy 1.17.1.

    python3 -m venv venv && source venv/bin/activate
    pip install -r requirements.txt

Exact verification uses only `sympy` / `mpmath` / `fractions`. `numpy`/`scipy`
are used **only** by the floating-point LP heuristic in the *construction* step;
they play no role in the exact rigor pass.

## Modules
Construction (the dual vertex):
- `ct_dual_general.py`   — eta-quotient/Eisenstein bases, exact q-expansions, Fricke transform (i^k), value normalization.
- `ct_dual_d36.py`       — d=36 specialization: DIVS, COEF18, fast exact q-expansions; float-LP heuristic (scipy).
- `exact_lp.py`          — exact rational two-phase simplex.
- `ct_dual_d36_cutgen.py`— constraint-generation driver (exact); builds `cutgen_rows_cache.pkl`, writes `receipt_d36_cutgen.txt`.
- `ct_dual_d36_mpmath800.py` — high-precision LP fallback / scan support.
- `eisen_projection.py`  — exact Eisenstein projector on M_18(Gamma_0(24)) (uses `eisen_projection_PROJ.pkl`).

Verification (eventual positivity):
- `verify_certificate.py`   — v2 single driver: rebuilds the certificate from `../certificate_exact_data.txt` alone and runs all exact gates (G1–G7); prints `VERIFIED`.
- `d36_cusp_reconstruct.py` — exact cusp components S = g - P_E(g), both sides; builds/caches `d36_iter1_vertex.pkl`.
- `d36_newform_decomp.py`   — exact cusp basis (dim 64) + exact Hecke matrices; builds `d36_cusp_basis_hecke.pkl`. `--selftest` gate.
- `d36_cs_certificate.py`   — newform/oldform decomposition, exact reconstruction gates, lift-aware C_w, and the RIGOROUS outward-rounded interval certification. Writes `receipt_d36_cs.txt`.
- `d36_guarded_cE.py`       — exact zeta(17)-guarded per-class Eisenstein constants c_E(gamma) (paper eq. (guard)); writes `guarded_cE.txt`.
- `d36_tail_domination.py`, `d36_CS_crosschecks.py` — independent second implementation (numerical simultaneous diagonalization); reproduces C_w to all reported digits and extends the exact sign scans to n=1100.

## Cached data (regenerable)
All four `.pkl` are produced by the code above (not opaque inputs):
- `cutgen_rows_cache.pkl`      <- ct_dual_d36_cutgen.build_reduced_rows
- `d36_cusp_basis_hecke.pkl`   <- d36_newform_decomp.py (step 1)
- `d36_iter1_vertex.pkl`       <- d36_cusp_reconstruct.py
- `eisen_projection_PROJ.pkl`  <- eisen_projection.py

Paths are resolved relative to this directory (each module sets
`CODE = os.path.dirname(os.path.abspath(__file__))`), so the bundle is portable.

## Reproduction order
1. `python3 d36_cusp_reconstruct.py 800`   # rebuilds/caches the exact vertex (~8 min)
2. `python3 d36_newform_decomp.py --selftest`
3. `python3 d36_cs_certificate.py`          # decomposition + gates + interval certification
4. `python3 d36_guarded_cE.py`              # exact guarded c_E constants (paper eq. (guard))

Shipping the caches lets steps 2–4 run immediately; step 1 regenerates the vertex from scratch.


==> anc/code/ct_dual_d36.py <==
#!/usr/bin/env python3
"""
Cohn-Triantafillou DUAL LP at d=36, weight k=18: does the 2-point Cohn-Elkies dual
bound EXCEED the best-known record KP_36 (center density delta_c = 2^18/3^10 = 4.4394317)?

PREDECLARED SCOPE (Sol pitfall #1, log/solution/27): a CE dual-feasible point with value L
gives CE_opt >= L. If L > delta_c(record) this proves ONLY "the 2-point CE LP cannot certify
KP_36 as optimal" (= the FIRST such result for any d>32). It is NOT strict LP non-sharpness
(that additionally needs an independent upper bound U < L, out of scope).

Extends the VALIDATED ct_dual_general.py pipeline to weight 18:
  - E_18 coefficient: -2k/B_k = -2*18/bernoulli(18) = -28728/43867  (verified below).
  - everything else (scale, eta_quotient_qexp, Fricke images, dual_lp, build_basis) is
    weight-agnostic and reused unmodified.

B4 calibration (mandatory before any d=36 claim):
  (a) re-reproduce the d=12/N=24 headline (1.6141x Coxeter-Todd) with the SAME extended E_k,
  (b) independently check dim M_18(Gamma_0(N)) (genus/cusp/elliptic formula) and confirm the
      enumerated eta-quotient set spans it (rank over Q / exact-float rank capped at dim).

Run:  PYTHONPATH=. python3 ct_dual_d36.py
Pure-mathematics research; standard modular-forms / LP-dual jargon.
"""
from __future__ import annotations
import sys, time
from fractions import Fraction as Fr
from math import gcd
import numpy as np
import sympy as sp

import ct_dual_general as G

# ---------------------------------------------------------------------------
# (0) Extend E_k to weight 18 by monkeypatching the coefficient table in G.E_k.
#     G.E_k(k,M) = [1] + [coef * sigma_{k-1}(n) for n], coef = -2k/B_k.
#     We wrap it so k=18 (and 12,14,16 for completeness) works, everything else identical.
# ---------------------------------------------------------------------------
_COEF_EXT = {4: sp.Integer(240), 6: sp.Integer(-504), 8: sp.Integer(480), 10: sp.Integer(-264),
             12: sp.Rational(65520, 691), 14: sp.Integer(-24),
             16: sp.Rational(16320, 3617), 18: sp.Rational(-28728, 43867)}

def E_k_ext(k, M):
    coef = _COEF_EXT[k]
    return [sp.Integer(1)] + [coef * sp.divisor_sigma(n, k - 1) for n in range(1, M + 1)]

# install the extension everywhere the pipeline reads E_k
G.E_k = E_k_ext


# ---------------------------------------------------------------------------
# fast pure-int q-expansions for rank selection (sympy only for the final exact basis)
# ---------------------------------------------------------------------------
def _euler(M):
    P = [0] * (M + 1); P[0] = 1
    for n in range(1, M + 1):
        for i in range(M, n - 1, -1):
            P[i] -= P[i - n]
    return P

def _shift(P, dd, M):
    out = [0] * (M + 1)
    for n in range(M + 1):
        if n * dd <= M:
            out[n * dd] = P[n]
    return out

def _mul(A, B, M):
    C = [0] * (M + 1)
    for i in range(M + 1):
        if A[i]:
            ai = A[i]
            for j in range(M + 1 - i):
                if B[j]:
                    C[i + j] += ai * B[j]
    return C

def _inv(A, M):
    B = [0] * (M + 1); B[0] = 1
    for n in range(1, M + 1):
        B[n] = -sum(A[q] * B[n - q] for q in range(1, n + 1))
    return B

def _etaq_fast(exps, M, _cache={}):
    if M not in _cache:
        _cache[M] = _euler(M)
    eu = _cache[M]
    P = [0] * (M + 1); P[0] = 1
    ordq = sum(dd * r for dd, r in exps.items()) // 24
    for dd, r in exps.items():
        base = _shift(eu, dd, M) if r >= 0 else _inv(_shift(eu, dd, M), M)
        for _ in range(abs(r)):
            P = _mul(P, base, M)
    return [0] * ordq + P[:M + 1 - ordq]

def _Ek_fast(k, M):
    c = _COEF_EXT[k]
    # only integer-coef weights used in fast rank (6,18 have non/int coefs: keep rational via Fraction)
    return [Fr(1)] + [Fr(int(sp.numer(c)), int(sp.denom(c))) * int(sp.divisor_sigma(n, k - 1)) for n in range(1, M + 1)]


# ---------------------------------------------------------------------------
# Ligozat holomorphic eta-quotient enumeration on Gamma_0(N), weight k (Sum r = 2k)
# ---------------------------------------------------------------------------
def divisors(N):
    return [d for d in range(1, N + 1) if N % d == 0]

def cusp_order_coeffs(N):
    """coef[c][i] : ord_c( prod eta(delta_i z)^{r_i} ) = sum_i coef[c][i]*r_i,
    with ord_c = (N/24) * gcd(c,delta)^2 / (gcd(c,N/c)*c*delta)  (Ligozat)."""
    D = divisors(N)
    coef = {}
    for c in D:
        coef[c] = [Fr(N * gcd(c, dd) ** 2, 24 * gcd(c, N // c) * c * dd) for dd in D]
    return D, coef

def enumerate_etaq(N, k, B):
    """All integer r=(r_delta) with sum r = 2k, |r|<=B, satisfying:
       (L2) sum delta*r ≡ 0 mod 24; (L3) sum (N/delta)*r ≡ 0 mod 24;
       (L4) prod delta^{r} a perfect square (trivial character);
       (L5) holomorphic: ord_c >= 0 at every cusp c|N.
    DFS with weight pruning."""
    D = divisors(N)
    nd = len(D)
    _, coefC = cusp_order_coeffs(N)
    # prime-exponent parity for L4 (prod delta^{r} perfect square <=> each prime exponent even)
    primes = sorted(set(p for dd in D for p in sp.factorint(dd)))
    pe = {dd: {p: sp.factorint(dd).get(p, 0) for p in primes} for dd in D}
    target = 2 * k
    out = []

    def ok(r):
        if sum(dd * ri for dd, ri in zip(D, r)) % 24: return False
        if sum((N // dd) * ri for dd, ri in zip(D, r)) % 24: return False
        for p in primes:
            if sum(pe[dd][p] * ri for dd, ri in zip(D, r)) % 2: return False
        for c in D:
            if sum(coefC[c][i] * r[i] for i in range(nd)) < 0: return False
        return True

    def rec(i, cur, ssum):
        if i == nd - 1:
            last = target - ssum
            if -B <= last <= B:
                r = cur + [last]
                if ok(r): out.append(tuple(r))
            return
        rem = nd - 1 - i
        for v in range(-B, B + 1):
            ns = ssum + v
            # prune: remaining rem slots each in [-B,B] must be able to reach target
            if target - ns > rem * B or target - ns < -rem * B:
                continue
            rec(i + 1, cur + [v], ns)

    rec(0, [], 0)
    return D, out


# ---------------------------------------------------------------------------
# dim M_k(Gamma_0(N)) via genus/cusp/elliptic formula (independent B4 check)
# ---------------------------------------------------------------------------
from sympy import totient, floor, Rational, kronecker_symbol as KS

def _psi(N):
    r = N
    for p in sp.factorint(N): r = r * (p + 1) // p
    return int(r)
def _nu2(N):
    if N % 4 == 0: return 0
    r = 1
    for p in sp.factorint(N): r *= (1 + int(KS(-1, p)))
    return int(r)
def _nu3(N):
    if N % 9 == 0: return 0
    r = 1
    for p in sp.factorint(N): r *= (1 + int(KS(-3, p)))
    return int(r)
def _ncusps(N):
    return int(sum(totient(gcd(d, N // d)) for d in divisors(N)))
def _genus(N):
    return int(1 + Rational(_psi(N), 12) - Rational(_nu2(N), 4) - Rational(_nu3(N), 3) - Rational(_ncusps(N), 2))
def dim_Mk(k, N):
    g = _genus(N); e2 = _nu2(N); e3 = _nu3(N); einf = _ncusps(N)
    if k == 2: return int(g + einf - 1)
    return int((k - 1) * (g - 1) + int(floor(Rational(k, 4))) * e2 + int(floor(Rational(k, 3))) * e3 + int(Rational(k, 2)) * einf)


# ---------------------------------------------------------------------------
# Build a spanning set of M_k(Gamma_0(N)): plain Eisenstein E_k(delta z) + eta-quotients,
# rank-selected (float rank capped at true dim), returns exact-sympy specs for the LP.
# ---------------------------------------------------------------------------
from scipy.linalg import qr

def build_basis(N, k, M, B, verbose=True):
    D = divisors(N)
    _, sols = enumerate_etaq(N, k, B)
    cand = [("eis", dd) for dd in D] + \
           [("eta", {D[i]: e[i] for i in range(len(D)) if e[i] != 0}) for e in sols]
    # fast float q-expansions for rank selection
    rows = []
    for s in cand:
        if s[0] == "eis":
            ek = _Ek_fast(k, M)
            rows.append([float(x) for x in _shift(ek, s[1], M)])
        else:
            rows.append([float(x) for x in _etaq_fast(s[1], M)])
    Qf = np.array(rows, dtype=float)
    DIM = dim_Mk(k, N)
    rank = min(int(np.linalg.matrix_rank(Qf, tol=1e-6)), DIM)
    _, _, piv = qr(Qf.T, pivoting=True, mode="economic")
    specs = [cand[j] for j in piv[:rank]]
    if verbose:
        n_eis = sum(s[0] == "eis" for s in specs); n_eta = sum(s[0] == "eta" for s in specs)
        print(f"    N={N}: enumerated {len(sols)} eta-quotients (|r|<={B}); "
              f"selected {len(specs)} forms ({n_eis} Eis + {n_eta} eta), rank={rank}, dim M_{k}(G0({N}))={DIM}"
              f" {'[SPANS]' if rank == DIM else '[UNDER-SPAN]'}")
    # exact sympy basis (g, Fricke image g~)
    g_list, gt_list = G.build_basis(specs, k, N, M)
    return specs, g_list, gt_list, rank, DIM, len(sols)


# ---------------------------------------------------------------------------
# center-density bound from a solved LP
# ---------------------------------------------------------------------------
def cd_bound(b0, d, N, T):
    return b0 * (2 / N ** 0.5) ** (d / 2) * (T ** 0.5 / 2) ** d


# ===========================================================================
# B4 calibration: reproduce d=12/N=24 with the EXTENDED E_k
# ===========================================================================
def b4_calibrate():
    print("=" * 78)
    print("[B4] CALIBRATION — reproduce d=12/N=24 with the weight-18-extended E_k")
    print("=" * 78)
    # verify E_18 coefficient
    c18 = sp.Rational(-2 * 18) / sp.bernoulli(18)
    print(f"  E_18 coef -2k/B_k = {c18}  (installed: {_COEF_EXT[18]})  "
          f"{'OK' if c18 == _COEF_EXT[18] else 'MISMATCH'}")
    # toy self-test (d=16) still passes with patched E_k
    ok_toy = G.toy_selftest()
    print(f"  toy d=16 self-test (patched E_k) -> {ok_toy}")
    # d=12 N=24 reproduction
    d, N, k, M = 12, 24, 6, 56
    specs, g, gt, rank, DIM, nsol = build_basis(N, k, M, B=4)
    K12 = 1.0 / 27
    best = None
    for T in (3, 4, 5):
        r = G.dual_lp(g, gt, T, d, N, M)
        if r is None: continue
        b = r["bound"]
        star = " <== paper N=24 (0.059781=1.614x)" if abs(b - 0.059781) < 5e-5 else ""
        print(f"  d=12 N=24 T={T}: bound={b:.6f}  ratio 1/27={b/K12:.4f}x{star}")
        if best is None or b > best[1]: best = (T, b)
    ok_d12 = best is not None and abs(best[1] - 0.059781) < 5e-5
    print(f"  => d=12/N=24 headline reproduced: {ok_d12}")
    return ok_toy and ok_d12


# ===========================================================================
# d=36 dual: reduced (vanishing-subspace) + fully equilibrated LP.
# NOTE the raw G.dual_lp FAILS at d=36 (HiGHS "Model error"/status-4) because weight-18
# coefficients span 0..1e35; the reduced+row/col-equilibrated LP below is the calibrated
# instrument (it reproduces d=12 to machine precision -- see d36_reduced_lp on d=12).
# ===========================================================================
def _reduce(N, k, M, T, B):
    """Return exact GAe,GBe (sympy) over the order-T vanishing subspace, and float GA,GB."""
    specs, g, gt, rank, DIM, nsol = build_basis(N, k, M, B=B, verbose=False)
    n = len(g)
    Gm = sp.Matrix(M + 1, n, lambda m, j: g[j][m])
    Gt = sp.Matrix(M + 1, n, lambda m, j: gt[j][m])
    ns = Gm[1:T, :].nullspace()
    if not ns:
        return None
    Bm = sp.Matrix.hstack(*ns)
    GAe = Gm * Bm; GBe = Gt * Bm
    GA = np.array(GAe.tolist(), dtype=float); GB = np.array(GBe.tolist(), dtype=float)
    return dict(GAe=GAe, GBe=GBe, GA=GA, GB=GB, r=Bm.shape[1], Bm=Bm, specs=specs, rank=rank, DIM=DIM)

def d36_reduced_lp(N, k, d, M, T, B, objective="maxb0"):
    """max b0 (or feasibility) over the reduced problem, row-equilibrated (row-0 untouched)."""
    R = _reduce(N, k, M, T, B)
    if R is None:
        return None
    GA, GB, r = R["GA"], R["GB"], R["r"]
    rg = np.array([np.max(np.abs(GA[m])) or 1.0 for m in range(M + 1)])
    rt = np.array([np.max(np.abs(GB[m])) or 1.0 for m in range(M + 1)])
    from scipy.optimize import linprog
    A_eq = [GA[0]]; b_eq = [1.0]
    A_ub = [-GA[m] / rg[m] for m in range(T, M + 1)] + [-GB[m] / rt[m] for m in range(1, M + 1)]
    b_ub = [0.0] * len(A_ub)
    obj = -GB[0] if objective == "maxb0" else np.zeros(r)
    res = linprog(obj, A_ub=A_ub, b_ub=b_ub, A_eq=A_eq, b_eq=b_eq, bounds=[(None, None)] * r, method="highs-ds")
    if not res.success:
        return {"status": res.status}
    y = res.x
    b0 = float(GB[0] @ y); bound = b0 * (2 / N ** 0.5) ** (d / 2) * (T ** 0.5 / 2) ** d
    return {"status": 0, "b0": b0, "bound": bound, "y": y, "R": R}

def chebyshev_radius(N, k, d, M, T, B):
    """Max-min L2-normalized slack over {a0=1, a_n>=0, b_n>=0}; >0 => feasible with interior."""
    R = _reduce(N, k, M, T, B)
    if R is None:
        return None
    GA, GB, r = R["GA"], R["GB"], R["r"]
    from scipy.optimize import linprog
    nA = np.array([np.linalg.norm(GA[m]) or 1.0 for m in range(M + 1)])
    nB = np.array([np.linalg.norm(GB[m]) or 1.0 for m in range(M + 1)])
    c = np.zeros(r + 1); c[-1] = -1.0
    A_ub = [np.append(-GA[m] / nA[m], 1.0) for m in range(T, M + 1)] + \
           [np.append(-GB[m] / nB[m], 1.0) for m in range(1, M + 1)]
    b_ub = [0.0] * len(A_ub)
    A_eq = [np.append(GA[0] / nA[0], 0.0)]; b_eq = [1.0 / nA[0]]
    res = linprog(c, A_ub=A_ub, b_ub=b_ub, A_eq=A_eq, b_eq=b_eq,
                  bounds=[(-1e7, 1e7)] * r + [(None, 1.0)], method="highs-ipm")
    return res.x[-1] if res.success else None


if __name__ == "__main__":
    ok = b4_calibrate()
    if not ok:
        print("\n*** B4 CALIBRATION FAILED — not reporting d=36 news ***")
        sys.exit(1)
    print("\nB4 calibration PASSED.\n")
    RECORD = float(sp.Rational(2 ** 18, 3 ** 10))
    print("=" * 78)
    print(f"[d=36] N=24, reduced+equilibrated LP. record delta_c = 2^18/3^10 = {RECORD:.7f}")
    print("=" * 78)
    N, k, d, M, B = 24, 18, 36, 120, 8
    print("  Chebyshev interior radius (>0 => feasible with interior) and numeric max-b0 bound:")
    for T in [8, 10, 12, 14, 16]:
        rad = chebyshev_radius(N, k, d, M, T, B)
        mb = d36_reduced_lp(N, k, d, M, T, B, "maxb0")
        rads = f"{rad:+.4f}" if rad is not None else "n/a"
        if mb and mb.get("status") == 0:
            print(f"    T={T}: cheb-radius={rads} ({'FEASIBLE' if rad and rad>1e-6 else 'empty'})  "
                  f"num max-b0 bound={mb['bound']:.3f} = {mb['bound']/RECORD:.2f}x record "
                  f"[NUMERICAL; conditioning-limited near the optimum]")
        else:
            print(f"    T={T}: cheb-radius={rads}  max-b0 LP status={mb.get('status') if mb else 'n/a'}")
    print("=" * 78)
    print("  VERDICT: N=24 CE dual is feasible at T in {8,10} (positive interior radius), infeasible")
    print("  at T>=12. Numeric bound ~13-45x record but the max-b0 optimum is NOT exactly certifiable")
    print("  (10^35 weight-18 coefficient conditioning; exact simplex intractable in pure Python).")
    print("  See receipt_ct_dual_d36.txt for the full rigor analysis and the exact-verification bisection.")
    print("=" * 78)


==> anc/code/ct_dual_d36_cutgen.py <==
#!/usr/bin/env python3
r"""
§34 — d=36 CE-dual >record certificate attempt via CONSTRAINT GENERATION (cutting planes).

The instrument the referee (Sol, §33) named and §30's DENSE-LP escapes did NOT try. §30 died on the
full ~800-row degenerate LP (mpmath/HiGHS); this solver instead iteratively adds ONLY the actively
violated b_n>=0 rows to a WORKING SET, keeping every solve a small exact-rational simplex on the SAME
reduced basis (r=20 free variables from the M=28 nullspace, r fixed => NO §30 non-monotone-below-M=72
basis growth).

DECISIVE OPEN QUESTION (§30/§33): at N=24, T=10, once b_n>=0 is enforced pointwise through n0~783,
is  max{ b_0 }  STILL > record  delta_c(KP_36) = 2^18/3^10 = 4.4394316585  (ratio > 1)?
  - >record  => a CE dual point that certifies "CE 2-pt LP cannot certify KP_36 as optimal" at d=36,
               modulo the finite exact tail proof past n0 (Cohn-Triantafillou Sec 5: Eisenstein main
               term ~sigma_17(n) dominates the Deligne-bounded cusp remainder for n>n0). [weak form]
  - <=record => NO >record tail-safe certificate exists at N=24 (enforcing the tail drives the optimum
               below the record). Report the bound-vs-iteration curve + limiting bound.
BOTH are deliverables (§33: existence of a feasible >record point after enforcing the tail is UNKNOWN).

METHOD
  1. Reduced basis Bm = nullspace(Gm[1:T]) built ONCE at M=28 (r=20 free vars x). Exact.
  2. Exact q-expansions of g and Fricke image g~ to length L (<=800) computed ONCE (the only heavy
     sympy step); reduced rows GAr[m]=coeffs(a_m) . x, GBr[m]=coeffs(b_m) . x precomputed as Fractions.
  3. LP (exact rational two-phase simplex, exact_lp.solve_exact):
        maximize b_0 = GBr[0].x
        s.t. a_0 = GAr[0].x = 1 ;  a_n = GAr[n].x >= 0  (T<=n<=M=28)
             b_n = GBr[n].x >= 0  for n in working set W   (init W = {1..M})
  4. Evaluate b_n = GBr[n].x for ALL n<=L (exact Fractions). Collect violated {n : b_n < 0}. Add the
     most-violated (most-negative, normalized) up to ADD_PER_ITER of them to W. Re-solve. Iterate.
  5. Track bound = b_0 * (2/sqrt(N))^(d/2) * (sqrt(T)/2)^d  vs record, per iteration.
  6. TERMINATE when: (a) no violations up to L with bound>record  => CERTIFICATE candidate (then rigor
     pass: re-verify all a_n,b_n signs exactly to L + state the tail proof); or (b) LP becomes
     infeasible, or objective stabilizes <= record  => NO cert at N=24; or (c) time budget.

All LP arithmetic exact (fractions.Fraction). Reuses D.build_basis / Gg.build_basis / X.solve_exact;
NO nsimplify on any large rational (Rational(p,q) construction only). New file; modifies nothing.

Run:  python3 ct_dual_d36_cutgen.py [L] [TIME_BUDGET_SEC]   (defaults L=800, budget=1500s)
Pure-mathematics research; standard modular-forms / LP-dual jargon.
"""
from __future__ import annotations
import sys, os, time, pickle
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fractions import Fraction as Fr
import sympy as sp

import ct_dual_d36 as D
import ct_dual_general as Gg
import exact_lp as X

N, K, d = 24, 18, 36
T, M = 10, 28
RECORD = sp.Rational(2**18, 3**10)          # KP_36 center density = 4.4394316585...
RECORD_F = float(RECORD)
CODE = os.path.dirname(os.path.abspath(__file__))  # resolve caches/receipts next to this file
CACHE = os.path.join(CODE, 'cutgen_rows_cache.pkl')


def bound_of(b0_fr):
    """center-density bound = b_0 * (2/sqrt N)^(d/2) * (sqrt T/2)^d  (float; b0 exact Fraction)."""
    return float(b0_fr) * (2 / N ** 0.5) ** (d / 2) * (T ** 0.5 / 2) ** d


def build_reduced_rows(L, out):
    """Build the reduced LP rows GAr[m], GBr[m] (exact Fraction vectors, len r) for m=0..L, ONCE.

    Returns (GAr, GBr, r, specs, Bm, n).  GAr/GBr are lists (len L+1) of Fraction-vectors (len r).
    Cached to disk keyed on L (the sympy q-expansion to length 800 is the only heavy step, ~minutes).
    """
    if os.path.exists(CACHE):
        with open(CACHE, 'rb') as f:
            C = pickle.load(f)
        if C['L'] >= L and C['N'] == N and C['K'] == K and C['T'] == T and C['M'] == M:
            p(out, f"  [cache] loaded reduced rows L={C['L']} (using first {L+1})")
            GAr = [[Fr(*t) for t in row] for row in C['GAr'][:L + 1]]
            GBr = [[Fr(*t) for t in row] for row in C['GBr'][:L + 1]]
            return GAr, GBr, C['r'], C['specs'], C['n']

    t0 = time.time()
    specs, gM, gtM, rank, DIM, nsol = D.build_basis(N, K, M, B=8, verbose=False)
    n = len(gM)
    Gm = sp.Matrix(M + 1, n, lambda m, j: gM[j][m])
    ns = Gm[1:T, :].nullspace()
    Bm = sp.Matrix.hstack(*ns)
    r = Bm.shape[1]
    p(out, f"  reduced basis: n={n} forms, r={r} free vars (nullspace of first {T-1} vanishing rows), "
           f"dim M_{K}(G0({N}))={DIM}  [{time.time()-t0:.0f}s]")

    # exact q-expansions of g and Fricke image g~ to length L via the FAST integer/Fraction helpers
    # (D._etaq_fast / D._Ek_fast / D._shift — pure Python int, EXACT; verified to match sympy
    # Gg.eta_quotient_qexp/E_k digit-for-digit at M=28). The sympy Rational q-expansion of 29 forms
    # to L=800 is ~minutes/spec; this is seconds total. Fricke constants C_j (29 of them, all clean
    # rationals for N=24,k=18 per §31) come from Gg once. g_j[m], g~_j[m] end up as exact Fractions.
    t1 = time.time()

    def to_fr(x):
        q = sp.Rational(x)
        return Fr(int(q.p), int(q.q))

    gg = []    # g_j : exact Fraction coeffs len L+1
    gtt = []   # g~_j = C_j * (Fricke q-expansion) : exact Fraction coeffs len L+1
    for s in specs:
        if s[0] == "eis":
            delta = s[1]
            base = D._Ek_fast(K, L)                      # Fraction coeffs of E_k
            gj = [Fr(0)] * (L + 1)
            for m in range(L + 1):
                if m % delta == 0:
                    gj[m] = base[m // delta]             # scale q->q^delta
            C, _ = Gg.fricke_eisen(delta, K, N, L)       # clean rational constant
            Cf = to_fr(C)
            himg = [Fr(0)] * (L + 1)                     # Fricke image E_k(q^{N/delta})
            dd = N // delta
            for m in range(L + 1):
                if m % dd == 0:
                    himg[m] = base[m // dd]
            gtj = [Cf * himg[m] for m in range(L + 1)]
        else:
            exps = s[1]
            gj = [to_fr(v) for v in D._etaq_fast(exps, L)]        # exact int -> Fraction
            C, _ = Gg.fricke_etaq(exps, K, N, L)
            Cf = to_fr(C)
            rev = {}                                     # reversed quotient delta -> N/delta
            for dl, rr in exps.items():
                rev[N // dl] = rev.get(N // dl, 0) + rr
            himg = [to_fr(v) for v in D._etaq_fast(rev, L)]
            gtj = [Cf * himg[m] for m in range(L + 1)]
        gg.append(gj); gtt.append(gtj)
    p(out, f"  exact q-expansions to L={L} (fast integer path): [{time.time()-t1:.0f}s]")

    # reduced rows: GA[m,l] = sum_j gg[j][m] * Bm[j,l] ; GB likewise with gtt. All exact Fractions.
    t2 = time.time()
    Bcol = [[to_fr(Bm[j, l]) for j in range(n)] for l in range(r)]  # Bm[:,l] as Fractions

    GAr, GBr = [], []
    for m in range(L + 1):
        gm = gg  # already Fractions
        rowA = [sum((gg[j][m] * Bcol[l][j] for j in range(n)), Fr(0)) for l in range(r)]
        rowB = [sum((gtt[j][m] * Bcol[l][j] for j in range(n)), Fr(0)) for l in range(r)]
        GAr.append(rowA); GBr.append(rowB)
        if m % 200 == 0 and m:
            p(out, f"    reduced rows m={m}/{L}  [{time.time()-t2:.0f}s]")
    p(out, f"  reduced rows built m=0..{L}: [{time.time()-t2:.0f}s]")

    with open(CACHE, 'wb') as f:
        pickle.dump({'L': L, 'N': N, 'K': K, 'T': T, 'M': M, 'r': r, 'n': n, 'specs': specs,
                     'GAr': [[(v.numerator, v.denominator) for v in row] for row in GAr],
                     'GBr': [[(v.numerator, v.denominator) for v in row] for row in GBr]}, f)
    return GAr, GBr, r, specs, n


import mpmath
import ct_dual_d36_mpmath800 as MP
DPS = 300   # §30 + this file's calibration: dps>=300 reproduces the EXACT vertex (a_0=1, 36.347x@iter0);
            # dps in {80,120,200} give PHANTOM vertices (a_0=0.9997/596e9). dps=300 mpmath == exact.


def _fr2mp(v):
    return mpmath.mpf(v.numerator) / mpmath.mpf(v.denominator)


def _exact_solve_active(GAr, GBr, r, W):
    """Exact-rational LP via the pure-Fraction two-phase simplex (audited exact_lp). SLOW but the
    ground truth; used for small W / final certification. Returns (status, x_exact, b0_exact)."""
    A_eq = [GAr[0]]
    b_eq = [Fr(1)]
    A_ub = [[-v for v in GAr[m]] for m in range(T, M + 1)]
    A_ub += [[-v for v in GBr[nn]] for nn in sorted(W)]
    b_ub = [Fr(0)] * len(A_ub)
    st, x, ob = X.solve_exact(GBr[0], A_eq, b_eq, A_ub, b_ub, r)
    if st != 'optimal':
        return st, None, None
    b0 = sum(GBr[0][l] * x[l] for l in range(r))
    return 'optimal', x, b0


def solve_working_set(GAr, GBr, r, W, exact=False):
    """max b_0 s.t. a_0=1, a_n>=0 (T<=n<=M), b_n>=0 (n in W).

    exact=True  -> pure-Fraction simplex (ground truth, slow).
    exact=False -> mpmath dps=300 simplex (validated == exact @iter0), then EXACT rational
                   reconstruction of the vertex from the mpmath-identified TIGHT constraint set
                   (so the returned x is EXACT and violations are checked exactly). On
                   reconstruction failure falls back to exact.
    Always returns (status, x_exact, b0_exact, tight_b) with tight_b = {n in W : b_n==0 exactly}.
    """
    if exact:
        st, x, b0 = _exact_solve_active(GAr, GBr, r, W)
        if st != 'optimal':
            return st, None, None, set()
        tight_b = set(nn for nn in W if sum(GBr[nn][l] * x[l] for l in range(r)) == 0)
        return 'optimal', x, b0, tight_b

    mpmath.mp.dps = DPS
    Wl = sorted(W)
    GAm = {m: [_fr2mp(GAr[m][l]) for l in range(r)] for m in range(0, M + 1)}
    GBm = {}
    for nn in Wl:
        GBm[nn] = [_fr2mp(GBr[nn][l]) for l in range(r)]
    GBm0 = [_fr2mp(GBr[0][l]) for l in range(r)]

    c = GBm0
    A_eq = [[GAm[0][l] for l in range(r)]]
    b_eq = [mpmath.mpf(1)]
    A_ub = [[-GAm[m][l] for l in range(r)] for m in range(T, M + 1)]
    A_ub += [[-GBm[nn][l] for l in range(r)] for nn in Wl]
    b_ub = [mpmath.mpf(0)] * len(A_ub)
    st, y, _, iters = MP.mp_solve(c, A_eq, b_eq, A_ub, b_ub, r)
    if st != 'optimal':
        return st, None, None, set()

    # identify tight constraints at the mpmath vertex (a_0=1 equality always tight)
    tol = mpmath.mpf(10) ** (-(DPS - 40))
    tight = []   # list of exact Fraction rows (the constraint value == its rhs); rhs=1 for a0 else 0
    tight.append((GAr[0], Fr(1)))
    for m in range(T, M + 1):
        val = sum(GAm[m][l] * y[l] for l in range(r))
        if abs(val) < tol:
            tight.append((GAr[m], Fr(0)))
    for nn in Wl:
        val = sum(GBm[nn][l] * y[l] for l in range(r))
        if abs(val) < tol:
            tight.append((GBr[nn], Fr(0)))

    # EXACT reconstruction: pick r independent tight rows, solve the exact r x r system.
    x_exact = _reconstruct_exact(tight, r)
    if x_exact is None:
        # fall back to the exact simplex (rare: degenerate vertex or rank shortfall)
        st2, x2, b02 = _exact_solve_active(GAr, GBr, r, W)
        return (st2, x2, b02, set(W)) if st2 == 'optimal' else (st2, None, None, set())
    b0 = sum(GBr[0][l] * x_exact[l] for l in range(r))
    # which b_n constraints (n in W) are TIGHT at the exact vertex (for cutting-plane pruning)
    tight_b = set()
    for nn in Wl:
        if sum(GBr[nn][l] * x_exact[l] for l in range(r)) == 0:
            tight_b.add(nn)
    return 'optimal', x_exact, b0, tight_b


def _reconstruct_exact(tight_rows, r):
    """Given tight constraint rows (row_vec, rhs) with row_vec exact Fractions, select r linearly
    independent ones and solve the exact rational linear system row.x = rhs. Returns x (list of
    Fraction) or None if fewer than r independent rows. Gaussian elimination over Fractions."""
    # build augmented matrix, do exact Gaussian elimination selecting pivot rows greedily
    rows = [([Fr(v) for v in rv], Fr(rhs)) for (rv, rhs) in tight_rows]
    chosen = []
    # work on a copy for elimination to test independence
    A = []  # reduced pivot rows [coeffs..., rhs]
    for (rv, rhs) in rows:
        vec = rv[:] + [rhs]
        # reduce against existing pivots
        for (pc, prow) in A:
            if vec[pc] != 0:
                f = vec[pc]
                vec = [vec[k] - f * prow[k] for k in range(r + 1)]
        # find a pivot column
        pc = next((k for k in range(r) if vec[k] != 0), None)
        if pc is None:
            continue  # dependent row
        prow = [vk / vec[pc] for vk in vec]
        A.append((pc, prow))
        chosen.append(pc)
        if len(A) == r:
            break
    if len(A) < r:
        return None
    # back-substitute: A has r pivot rows; solve. Build full system from pivots.
    # Each pivot row: prow[pc]=1, express. Do full reduced row echelon.
    # sort by pivot col
    A.sort(key=lambda t: t[0])
    # eliminate above pivots
    for i in range(len(A)):
        pc_i, row_i = A[i]
        for j in range(len(A)):
            if j != i:
                pc_j, row_j = A[j]
                if row_j[pc_i] != 0:
                    f = row_j[pc_i]
                    A[j] = (pc_j, [row_j[k] - f * row_i[k] for k in range(r + 1)])
    x = [Fr(0)] * r
    for (pc, row) in A:
        x[pc] = row[r]
    return x


def violations(GBr, x, L):
    """Exact b_n for n=1..L; return sorted list of (normalized_violation, n, b_n_float) for b_n<0.

    normalized_violation = -b_n / (1 + max|coeff in row|)  (scale-free, most-negative first).
    """
    viol = []
    for nn in range(1, L + 1):
        row = GBr[nn]
        bn = sum(row[l] * x[l] for l in range(len(x)))
        if bn < 0:
            scale = 1 + max((abs(v) for v in row), default=Fr(1))
            viol.append((float(-bn / scale), nn, float(bn)))
    viol.sort(reverse=True)
    return viol


def p(out, *args):
    s = " ".join(str(a) for a in args)
    print(s, flush=True)
    out.append(s)


def main():
    L = int(sys.argv[1]) if len(sys.argv) > 1 else 800
    BUDGET = float(sys.argv[2]) if len(sys.argv) > 2 else 1500.0
    # ADD_PER_ITER: rows added per round. DEFAULT = huge (add ALL violations) — empirically the
    # cutting plane then CONVERGES in ~1 round (iter0 max-b0 -> iter1 = full eventually-positive
    # optimum), because ALL b_n<0 live in the 4 gcd=3 classes and are enforced together. EXACT_MODE
    # (default True) uses the pure-Fraction simplex: SLOW per solve (~5 min at |W|~73) but the ONLY
    # trustworthy value (mpmath dps<=300 returns PHANTOM vertices a_0!=1 once b_n>=0 rows with 1e30+
    # coefficients are added — verified). Override: argv[3]=add_per_iter, argv[4]='mp' for mpmath.
    ADD_PER_ITER = int(sys.argv[3]) if len(sys.argv) > 3 else 100000
    EXACT_MODE = (len(sys.argv) <= 4) or (sys.argv[4].lower() != 'mp')
    t_start = time.time()
    out = []
    p(out, "=" * 80)
    p(out, "§34 d=36 CE-dual >record CONSTRAINT-GENERATION certificate attempt")
    p(out, "=" * 80)
    p(out, f"N={N} T={T} M={M} d={d} k={K};  record delta_c(KP_36)=2^18/3^10={RECORD_F:.10f}")
    p(out, f"L (tail enforced through) = {L};  time budget = {BUDGET:.0f}s;  add<= {ADD_PER_ITER}/iter;  "
           f"solver = {'EXACT Fraction (trustworthy)' if EXACT_MODE else 'mpmath dps=300 + exact reconstruction'}")
    p(out, f"scale factor (2/sqrtN)^(d/2)(sqrtT/2)^d = {(2/N**0.5)**(d/2)*(T**0.5/2)**d:.6f}")

    GAr, GBr, r, specs, n = build_reduced_rows(L, out)
    p(out, f"  => r={r} free vars; {n} forms; rows ready. [{time.time()-t_start:.0f}s]\n")

    # ---- iteration 0: baseline max-b0 with only W={1..M} (reproduces §29's 36.35x) ----
    # W = active b_n>=0 working set. CUTTING-PLANE HYGIENE: after each solve we PRUNE W to the
    # constraints that are actually TIGHT (b_n==0) + a few near-tight, then ADD the newly violated
    # rows. This keeps |W| ~ O(r)=O(20) so each mpmath dps=300 solve stays fast (a bloated W of
    # hundreds of slack rows is what makes the simplex degeneracy-crippled — the §30 wall). The
    # OBJECTIVE is still the true max over ALL enforced-so-far cuts because a dropped constraint had
    # positive slack at the optimum and is re-added immediately if a later vertex violates it; we
    # ALSO re-scan all n<=L every iteration, so nothing is silently skipped.
    W = set(range(1, M + 1))
    p(out, "-" * 80)
    p(out, "CONSTRAINT-GENERATION ITERATIONS (objective = center-density bound; record ratio in ())")
    p(out, "  (W = active b_n>=0 cut set, pruned to tight+recent each iter; ALL n<=L rescanned)")
    p(out, "-" * 80)
    curve = []   # (iter, |W|, bound, ratio, n_violations, worst_n, worst_bn)
    it = 0
    verdict = None
    last_added = list(range(1, M + 1))     # cuts added in the previous round (anti-cycle retention)
    ever_enforced = set(range(1, M + 1))   # union of every n ever put in W (audit trail)
    while True:
        st, x, b0, tight_b = solve_working_set(GAr, GBr, r, W, exact=EXACT_MODE)
        if st != 'optimal':
            p(out, f"[iter {it}] |W|={len(W)}  LP status = {st.upper()}")
            if st == 'infeasible':
                verdict = ('INFEASIBLE', None, len(W))
                p(out, "  => enforcing b_n>=0 on the working set makes the dual LP INFEASIBLE at N=24,T=10.")
                p(out, "     NO >record certificate at N=24 (no dual-feasible point with b_n>=0 through the set).")
            else:
                verdict = (st.upper(), None, len(W))
            break
        bd = bound_of(b0)
        ratio = bd / RECORD_F
        viol = violations(GBr, x, L)      # EXACT sign scan over ALL 1<=n<=L
        nv = len(viol)
        worst_n = viol[0][1] if viol else None
        worst_bn = viol[0][2] if viol else None
        curve.append((it, len(W), bd, ratio, nv, worst_n, worst_bn))
        tag = ">record" if bd > RECORD_F else "<=RECORD"
        wn = f"n={worst_n} b_n={worst_bn:.3e}" if worst_n is not None else "none"
        p(out, f"[iter {it:3d}] |W|={len(W):4d}  bound={bd:12.5f} ({ratio:8.4f}x) {tag}  "
               f"viol={nv:4d}  worst {wn}  |tight|={len(tight_b)}  [{time.time()-t_start:.0f}s]")

        # termination: no violations up to L
        if nv == 0:
            if bd > RECORD_F:
                verdict = ('CERTIFICATE_CANDIDATE', (b0, bd, ratio), len(W))
                p(out, f"\n  *** ALL b_n>=0 for n<=L={L} with bound {ratio:.4f}x record (>1) ***")
                p(out, f"      => CERTIFICATE CANDIDATE (pending exact rigor pass + tail proof past n0).")
            else:
                verdict = ('CLEAN_BELOW_RECORD', (b0, bd, ratio), len(W))
                p(out, f"\n  All b_n>=0 for n<=L but bound {ratio:.4f}x record (<=1): feasible tail-safe")
                p(out, f"      point exists but is NOT >record. NO >record certificate at N=24.")
            break

        # time budget (check BEFORE next solve)
        if time.time() - t_start > BUDGET:
            verdict = ('BUDGET', (b0, bd, ratio), len(W))
            p(out, f"\n  [budget {BUDGET:.0f}s reached] stopping. current bound {ratio:.4f}x record, "
                   f"{nv} violations remain (worst n={worst_n}).")
            break

        # ---- cutting-plane update: add the most-violated new rows ----
        # In EXACT_MODE we KEEP the full working set (union) — no pruning — because exact enforcement
        # is monotone and (add-all) converges in ~1 round; pruning only matters for the mpmath path
        # where a bloated W slows the simplex. Either way we rescan ALL n<=L, so nothing is skipped.
        if EXACT_MODE:
            newW = set(W)
        else:
            newW = set(tight_b) | set(last_added)   # mpmath: keep active + last round (anti-cycle)
        last_added = []
        for _, nn, _ in viol:                     # viol sorted most-violated first
            if nn not in newW:
                newW.add(nn); ever_enforced.add(nn); last_added.append(nn)
            if len(last_added) >= ADD_PER_ITER:
                break
        W = newW
        it += 1
        if it > 600:
            verdict = ('MAXITER', (b0, bd, ratio), len(W))
            p(out, "\n  max iterations reached.")
            break

    # ---- summary + curve ----
    p(out, "\n" + "=" * 80)
    p(out, "BOUND-vs-ITERATION CURVE")
    p(out, "=" * 80)
    p(out, f"{'iter':>4} {'|W|':>5} {'bound':>13} {'ratio':>9} {'viol':>6} {'worst_n':>8}")
    for (i, w, bd, ra, nv, wn, wb) in curve:
        p(out, f"{i:>4} {w:>5} {bd:>13.5f} {ra:>9.4f}x {nv:>6} {str(wn):>8}")

    p(out, "\n" + "=" * 80)
    p(out, "VERDICT")
    p(out, "=" * 80)
    kind = verdict[0] if verdict else 'UNKNOWN'
    if verdict and verdict[1]:
        b0v, bdv, rav = verdict[1]
    else:
        b0v = bdv = rav = None
    if kind == 'CERTIFICATE_CANDIDATE':
        p(out, f"CERTIFICATE CANDIDATE at N=24, T=10: bound = {bdv:.6f} = {rav:.4f}x record, |W|={verdict[2]}.")
        p(out, "Requires: (rigor R1) exact re-verification a_n>=0 [10..28] and b_n>=0 [1..L] as EXACT")
        p(out, "rationals at this vertex; (rigor R2) the finite tail proof for n>L (CT Sec5: Eisenstein")
        p(out, "main term |e1|*COEF18*sigma_17(n) dominates the |cusp| Deligne bound C_S*sigma_0(n)*n^8.5).")
        # attempt the exact rigor pass R1 immediately (pure-Fraction ground-truth simplex).
        # Enforce the FULL union of every n ever violated (ever_enforced) so the certified vertex is
        # the true full-range optimum, not the pruned working-set one.
        p(out, "\n[R1] exact re-verification of the final vertex signs (pure-Fraction simplex, "
               f"enforcing all {len(ever_enforced)} ever-violated n) ...")
        st, x, b0, _tb = solve_working_set(GAr, GBr, r, ever_enforced, exact=True)
        a_ok = all(sum(GAr[m][l] * x[l] for l in range(r)) >= 0 for m in range(T, M + 1))
        a0 = sum(GAr[0][l] * x[l] for l in range(r))
        b_neg = [nn for nn in range(1, L + 1) if sum(GBr[nn][l] * x[l] for l in range(r)) < 0]
        p(out, f"     a_0 == 1 exact: {a0 == 1};  a_n>=0 for {T}<=n<=28: {a_ok};  "
               f"b_n<0 count for 1<=n<={L}: {len(b_neg)} {'(NONE — R1 PASS)' if not b_neg else b_neg[:10]}")
    elif kind == 'CLEAN_BELOW_RECORD':
        p(out, f"Feasible point with b_n>=0 through n<=L exists but bound = {rav:.4f}x record (<=1).")
        p(out, "=> Enforcing the finite tail drives the optimum to/BELOW the record. NO >record")
        p(out, f"   certificate at N=24. Limiting bound = {bdv:.6f} = {rav:.4f}x record.")
    elif kind == 'INFEASIBLE':
        p(out, f"The working-set LP became INFEASIBLE at |W|={verdict[2]} (enforcing b_n>=0 through the")
        p(out,  "   generated set is inconsistent with a_0=1, a_n>=0). => NO >record dual point at N=24,T=10")
        p(out,  "   that is finitely positive on the enforced set.")
    elif kind == 'BUDGET':
        p(out, f"Budget reached mid-iteration. Current bound = {bdv:.6f} = {rav:.4f}x record, |W|={verdict[2]}.")
        p(out, "   Objective is monotone non-increasing in |W| (each added cut only tightens); the curve")
        p(out, "   above is the partial descent. Verdict-so-far: bound still")
        p(out, f"   {'ABOVE' if rav and rav>1 else 'AT/BELOW'} record after enforcing {verdict[2]} cuts.")
    else:
        p(out, f"Terminated: {kind}. bound = {rav}x record, |W|={verdict[2] if verdict else '?'}.")

    p(out, f"\n[total time {time.time()-t_start:.0f}s]")
    return out, verdict, curve


if __name__ == "__main__":
    out, verdict, curve = main()
    receipt = os.path.join(CODE, 'receipt_d36_cutgen.txt')
    with open(receipt, 'w') as f:
        f.write("\n".join(out) + "\n")
    print(f"\n[written] {receipt}")


==> anc/code/ct_dual_d36_mpmath800.py <==
#!/usr/bin/env python3
r"""
THE DECISIVE d=36 RUNG: high-precision (mpmath) Cohn-Elkies DUAL LP that DIRECTLY enforces
b_n >= 0 out to M (100 -> 800), and asks whether the optimal b_0 still gives a center-density
bound > record delta_c(KP_36) = 2^18/3^10 = 4.4394316585.

CONTEXT (log/solution/29 + code/receipt_d36_hiprec.txt): at N=24,T=10 a >record max-b0 point
exists whose Fricke image is EVENTUALLY POSITIVE on every residue class (CT-Sec5 SUF_c<=0), BUT
its finite b_n has scattered negatives up to n_0>783 (binding classes n=3,9,15,21 mod 24 where the
Eisenstein main constant r_g~ ~ 1e-13). The exact-RATIONAL simplex blows up beyond M~40. The
UNTRIED decisive move (this file): a HIGH-PRECISION LP that enforces b_n>=0 for ALL 1<=n<=M with
M up to 800 and reports max b0 -- if still >record at M=800, a full certificate is in reach; if the
>record margin dies once b_n>=0 is enforced across the finite range, N=24 is insufficient.

    maximize  b_0 = GB[0].y
    s.t.      GA[0].y = 1                         (a_0 = 1)
              GA[m].y >= 0   (T <= m <= M)        (a_n >= 0; a_n=0 for 1<=n<T by the reduction)
              GB[m].y >= 0   (1 <= m <= M)        (b_n >= 0, THE finite-positive tail, direct)

y ranges over the exact order-T vanishing subspace of M_18(Gamma_0(24)) (nullspace of the a_1..a_{T-1}
rows). center-density bound = b_0 * (2/sqrt(24))^18 * (sqrt(10)/2)^36.

TWO CRITICAL LESSONS BAKED IN (both are the log/29 "phantom" discipline, one level deeper):
  (1) The basis + Fricke images are expanded to M=800 with the FAST EXACT python-Fraction path
      (ct_dual_d36._etaq_fast / _Ek_fast + the exact Fricke rescaling), NOT the symbolic sympy path
      (which is the M~40 wall). This fast builder is CALIBRATED here against the sympy builder.
  (2) sympy.nsimplify() CORRUPTS large exact rationals -- e.g. nsimplify(-1792883/972) returns an
      IRRATIONAL algebraic surd ~ (-1792883/972)*(1 + 3e-13), and the old sp_to_mp() then read that
      surd's numer/denom, injecting ~1e-13 RELATIVE error into every reduced matrix entry -- exactly
      the scale of the binding r_g~. This file converts rationals to mpf DIRECTLY (mpf(p)/mpf(q)),
      NEVER through nsimplify. (The pre-existing ct_dual_d36_hiprec.py has this latent bug; see the
      receipt. It is not modified -- new files only.)

The returned mpmath vertex is ALWAYS re-verified (a_0=1, all a_n>=0, all b_n>=0, exact slacks) and,
if >record and feasible, rational-reconstructed and EXACT-verified with sympy Fraction.

SOLVER REALITY (established empirically here; sharpens §29's "exact-simplex wall M~40"):
  - float LP (scipy HiGHS, incl. Ruiz + exact power-of-2 preconditioning) CANNOT decide feasibility
    at d=36: after column scaling the gcd=3 binding-class constraint rows collapse to ~1e-17 in
    float, and HiGHS returns "Model error"/spurious "unbounded"/spurious "infeasible" for every box
    and method. => float is OUT (kept below only as a cross-reference, NOT trusted).
  - exact-rational (Fraction) simplex is correct but the pivot numerators blow up -> intractable even
    at M=28.
  - the exact-precision mpmath simplex (Bland) is the ONLY reliable solver, but (a) needs dps>=70
    (dps=55 returns a PHANTOM: a0=12.36, not 1), and (b) is DEGENERACY-crippled (M=28 r=20: 3481
    pivots/18s; M=40 r=32: 19112 pivots/343s), so M>>100 is out of reach in pure Python.
  - the LP must use the RANK-SELECTED basis at length M (ct_dual_d36.build_basis, the §29-validated
    methodology): the full 72-form basis is UNBOUNDED until M>=r=63; rank-selection gives r=20 at
    M=28 and saturates to r=63 (all 72 forms) at M~72. Below M~72 the max-b0 curve is NON-monotone
    (added forms raise it faster than added b_n>=0 constraints lower it); the DECISIVE monotone
    regime is M>=72 (full basis).

Run:  PYTHONPATH=. python3 ct_dual_d36_mpmath800.py [Mlist] [dps]
      example: python3 ct_dual_d36_mpmath800.py 80,100,120,150 70
      defaults: M in {100,200,400,600,800}, dps=60, T=10, N=24, k=18, B(|r|)=8
Pure-mathematics research; standard modular-forms / LP-dual jargon.
"""
from __future__ import annotations
import sys, time
from fractions import Fraction as Fr
import sympy as sp
import mpmath as mp

import ct_dual_d36 as D            # fast exact q-expansions (_etaq_fast/_Ek_fast/_shift) + build_basis
import ct_dual_general as G        # sympy builder (used ONLY for calibration)
import eisen_projection as EP      # exact Eisenstein projector (for the eventual-positivity check)

N, K, D_DIM, BMAX = 24, 18, 36, 8
DELTAS = [1, 2, 3, 4, 6, 8, 12, 24]
RECORD = Fr(2 ** 18, 3 ** 10)                       # KP_36 center density = 4.4394316585...
RECORD_F = float(RECORD)


# ---------------------------------------------------------------------------
# EXACT -> mpf without nsimplify (THE key correctness fix).
# ---------------------------------------------------------------------------
def fr_to_mp(x):
    """Fraction -> mpf, exact ratio (no nsimplify, no float)."""
    if isinstance(x, Fr):
        return mp.mpf(x.numerator) / mp.mpf(x.denominator)
    if isinstance(x, int):
        return mp.mpf(x)
    # sympy Rational / Integer
    return mp.mpf(int(sp.numer(x))) / mp.mpf(int(sp.denom(x)))


def as_fr(x):
    """sympy Rational/Integer or Fraction -> Fraction, EXACT (no nsimplify)."""
    if isinstance(x, Fr):
        return x
    if isinstance(x, int):
        return Fr(x)
    return Fr(int(sp.numer(x)), int(sp.denom(x)))


# ---------------------------------------------------------------------------
# FAST EXACT builder: g_j and its Fricke image g~_j as Fraction lists to length L.
# Mirrors ct_dual_general.fricke_eisen / fricke_etaq exactly, but on the fast Fraction path.
# ---------------------------------------------------------------------------
def _fricke_const_eis(delta):
    C = sp.nsimplify(sp.I ** K * sp.Rational(1, N) ** sp.Rational(K, 2) * sp.Rational(N, delta) ** K)
    return Fr(int(sp.numer(C)), int(sp.denom(C)))          # this C is a genuine rational; nsimplify is fine on the SMALL closed form, but we verify it below


def _fricke_const_eta(exps):
    C = sp.nsimplify(sp.Integer(N) ** sp.Rational(K, 2) *
                     sp.prod([sp.Integer(dd) ** sp.Rational(-r, 2) for dd, r in exps.items()]))
    return Fr(int(sp.numer(C)), int(sp.denom(C)))


def fast_g_gt(spec, L):
    """Return (g, gt): Fraction lists [0..L] for the form and its Fricke image."""
    if spec[0] == "eis":
        delta = spec[1]
        g = [Fr(x) for x in D._shift(D._Ek_fast(K, L), delta, L)]
        C = _fricke_const_eis(delta)
        h = [Fr(x) for x in D._shift(D._Ek_fast(K, L), N // delta, L)]
        gt = [C * x for x in h]
    else:
        exps = spec[1]
        g = [Fr(x) for x in D._etaq_fast(exps, L)]
        C = _fricke_const_eta(exps)
        rev = {}
        for dd, r in exps.items():
            rev[N // dd] = rev.get(N // dd, 0) + r
        h = [Fr(x) for x in D._etaq_fast(rev, L)]
        gt = [C * x for x in h]
    return g, gt


# ---------------------------------------------------------------------------
# CALIBRATION (B4): the fast Fraction builder MUST reproduce the sympy builder.
# (Compares raw rationals; deliberately does NOT use nsimplify -- that is the poison.)
# ---------------------------------------------------------------------------
def calibrate_builder(specs, L=90, sample=None, verbose=True):
    """B4: the fast Fraction builder must reproduce the sympy builder (g AND Fricke image).
    sample = list of spec-indices to check (default: all 8 Eisenstein + a spread of eta forms,
    including ones with nontrivial q-order shifts, which is where the Fricke reversal is subtle).
    The sympy build of a form to L is the slow step, so we sample rather than build all 72 every
    run -- the per-spec correctness is the invariant, proven independent of the others."""
    t0 = time.time()
    if sample is None:
        eis_idx = [j for j, s in enumerate(specs) if s[0] == "eis"]      # all 8 Eisenstein
        eta_idx = [j for j, s in enumerate(specs) if s[0] == "eta"]
        # spread across the eta list (early/mid/late) + the first few (which carry q-order shifts)
        pick = sorted(set(eta_idx[:6] + eta_idx[len(eta_idx) // 2: len(eta_idx) // 2 + 4] + eta_idx[-4:]))
        sample = sorted(set(eis_idx + pick))
    sub = [specs[j] for j in sample]
    g_sym, gt_sym = G.build_basis(sub, K, N, L)
    allok = True; nfail = 0
    for jj, s in enumerate(sub):
        gf, gtf = fast_g_gt(s, L)
        okg = all(gf[m] == as_fr(g_sym[jj][m]) for m in range(L + 1))
        okgt = all(gtf[m] == as_fr(gt_sym[jj][m]) for m in range(L + 1))
        if not (okg and okgt):
            allok = False; nfail += 1
            if verbose and nfail <= 3:
                print(f"    CALIB MISMATCH spec={s} g={okg} gt={okgt}", flush=True)
    if verbose:
        print(f"  [B4] fast-vs-sympy builder ({len(sub)} forms incl. all 8 Eisenstein, "
              f"g & Fricke, L={L}): {'ALL MATCH' if allok else f'{nfail} FAIL'}  [{time.time()-t0:.0f}s]",
              flush=True)
    return allok


# ---------------------------------------------------------------------------
# Build the EXACT reduced problem to length M: GAe, GBe over the a_1..a_{T-1} vanishing subspace.
# All Fraction / sympy Rational -- no float, no nsimplify.
# ---------------------------------------------------------------------------
def build_series(specs, M):
    """Fast exact g_j and Fricke g~_j for all specs to length M (Fraction lists)."""
    G_list = []; Gt_list = []
    for s in specs:
        g, gt = fast_g_gt(s, M)
        G_list.append(g); Gt_list.append(gt)
    return G_list, Gt_list


def rank_selected_specs(M):
    """Rank-select a spanning subset of M_18(Gamma_0(24)) AT truncation length M (the §29 /
    ct_dual_d36 methodology). At small M this returns FEWER than 72 forms (float-QR rank capped
    by M), which keeps the reduced max-b0 LP BOUNDED (the full 72-form basis is unbounded until
    ~M>=r). Returns the spec list; identical selection to the VALIDATED maxb0_hiprec path."""
    specs, gM, gtM, rank, DIM, nsol = D.build_basis(N, K, M, B=BMAX, verbose=False)
    return specs


def build_reduced(specs, M, T, series=None):
    """Return dict with exact reduced GAe, GBe (lists of Fraction rows, length r) to index M,
    plus Bm (n x r Fraction) and r. Uses the fast builder for g,gt and sympy only for the small
    nullspace of the (T-1) x n coefficient matrix. If series=(G_list,Gt_list) precomputed to >=M,
    reuse it (sliced)."""
    n = len(specs)
    if series is not None:
        G_full, Gt_full = series
        G_list = [g[:M + 1] for g in G_full]; Gt_list = [gt[:M + 1] for gt in Gt_full]
    else:
        G_list, Gt_list = build_series(specs, M)
    # exact nullspace of rows 1..T-1 (shape (T-1) x n). small -> sympy Rational is fine and exact.
    Amat = sp.Matrix(T - 1, n, lambda i, j: sp.Rational(G_list[j][1 + i].numerator, G_list[j][1 + i].denominator))
    ns = Amat.nullspace()
    if not ns:
        return None
    Bm = sp.Matrix.hstack(*ns)                       # n x r, exact sympy Rational
    r = Bm.shape[1]
    Bfr = [[as_fr(Bm[j, l]) for l in range(r)] for j in range(n)]
    # reduced rows: GAe[m][l] = sum_j G_list[j][m] * Bfr[j][l]   (exact Fraction)
    GAe = []; GBe = []
    for m in range(M + 1):
        rowA = [Fr(0)] * r; rowB = [Fr(0)] * r
        for j in range(n):
            gjm = G_list[j][m]; gtjm = Gt_list[j][m]
            if gjm or gtjm:
                Bj = Bfr[j]
                if gjm:
                    for l in range(r):
                        if Bj[l]:
                            rowA[l] += gjm * Bj[l]
                if gtjm:
                    for l in range(r):
                        if Bj[l]:
                            rowB[l] += gtjm * Bj[l]
        GAe.append(rowA); GBe.append(rowB)
    return dict(GAe=GAe, GBe=GBe, Bm=Bm, Bfr=Bfr, r=r, n=n, G_list=G_list, Gt_list=Gt_list, specs=specs)


# ---------------------------------------------------------------------------
# High-precision two-phase simplex (Bland's rule), mpf arithmetic. maximize c.x, x free,
# s.t. A_eq x = b_eq, A_ub x <= b_ub. THIS IS THE ORIGINAL ct_dual_d36_hiprec.py simplex
# (validated: reproduces the §29 36.347x max-b0 at M=28 in ~19s). A Dantzig/incremental variant
# was tried and REVERTED -- it returned spurious "unbounded" (the working reference is Bland +
# full objective recompute; do not "optimize" it without re-validating against 36.347x).
# ---------------------------------------------------------------------------
def _mp_simplex(T, basis, ncols, cost, ncon, tol, phase1_cols=None):
    def objrow():
        z = [mp.mpf(0)] * (ncols + 1)
        for i in range(ncon):
            cb = cost[basis[i]]
            if cb != 0:
                Ti = T[i]
                for kk in range(ncols + 1):
                    z[kk] += cb * Ti[kk]
        return [cost[j] - z[j] for j in range(ncols)] + [-z[ncols]]
    obj = objrow()
    it = 0
    while True:
        it += 1
        piv_c = -1
        for j in range(ncols):
            if phase1_cols is not None and j in phase1_cols:
                continue
            if obj[j] < -tol:
                piv_c = j
                break
        if piv_c == -1:
            return 'optimal', basis, T, obj, it
        piv_r = -1; best = None
        for i in range(ncon):
            a = T[i][piv_c]
            if a > tol:
                ratio = T[i][-1] / a
                if best is None or ratio < best - tol or (abs(ratio - best) <= tol and basis[i] < basis[piv_r]):
                    best = ratio; piv_r = i
        if piv_r == -1:
            return 'unbounded', basis, T, obj, it
        piv = T[piv_r][piv_c]
        T[piv_r] = [v / piv for v in T[piv_r]]
        Tr = T[piv_r]
        for i in range(ncon):
            if i != piv_r:
                f = T[i][piv_c]
                if f != 0:
                    Ti = T[i]
                    T[i] = [Ti[kk] - f * Tr[kk] for kk in range(ncols + 1)]
        basis[piv_r] = piv_c
        obj = objrow()


def mp_solve(c, A_eq, b_eq, A_ub, b_ub, nvar, tol=None):
    if tol is None:
        tol = mp.mpf(10) ** (-(mp.mp.dps - 12))
    n_ub = len(A_ub); n_eq = len(A_eq)
    npm = 2 * nvar
    n_struct = npm + n_ub
    rows = []; rhs = []
    for i in range(n_eq):
        row = [mp.mpf(0)] * n_struct
        for j in range(nvar):
            row[j] = A_eq[i][j]; row[nvar + j] = -A_eq[i][j]
        rows.append(row); rhs.append(b_eq[i])
    for i in range(n_ub):
        row = [mp.mpf(0)] * n_struct
        for j in range(nvar):
            row[j] = A_ub[i][j]; row[nvar + j] = -A_ub[i][j]
        row[npm + i] = mp.mpf(1)
        rows.append(row); rhs.append(b_ub[i])
    for i in range(len(rows)):
        if rhs[i] < 0:
            rows[i] = [-v for v in rows[i]]; rhs[i] = -rhs[i]
    ncon = len(rows)
    ncols = n_struct + ncon
    T = []; basis = []
    for i in range(ncon):
        rr = rows[i] + [mp.mpf(0)] * ncon
        rr[n_struct + i] = mp.mpf(1)
        rr.append(rhs[i])
        T.append(rr); basis.append(n_struct + i)
    cost1 = [mp.mpf(0)] * ncols
    for j in range(n_struct, ncols):
        cost1[j] = mp.mpf(1)
    st, basis, T, obj, it1 = _mp_simplex(T, basis, ncols, cost1, ncon, tol)
    w = -obj[-1]
    if w > tol * (1 + max(abs(x) for x in rhs)):
        return 'infeasible', None, None, it1
    cost2 = [mp.mpf(0)] * ncols
    for j in range(nvar):
        cost2[j] = -c[j]; cost2[nvar + j] = c[j]
    art = set(range(n_struct, ncols))
    st, basis, T, obj, it2 = _mp_simplex(T, basis, ncols, cost2, ncon, tol, phase1_cols=art)
    if st == 'unbounded':
        return 'unbounded', None, None, it1 + it2
    xval = [mp.mpf(0)] * ncols
    for i in range(ncon):
        xval[basis[i]] = T[i][-1]
    x = [xval[j] - xval[nvar + j] for j in range(nvar)]
    return 'optimal', x, None, it1 + it2


# ---------------------------------------------------------------------------
# CUTTING-PLANE (constraint-generation) mpmath LP -- the SCALABLE rigorous solver.
# The full LP has ~2M inequality constraints (a_n>=0, b_n>=0 to M=800) but the optimum vertex
# is pinned by <= r+1 of them. Solve a small subset with the exact-precision simplex, evaluate
# ALL constraints at the solution (cheap, O(M*r) mpf), add the most-violated ones, repeat.
# A relaxed (subset) LP's optimum is an UPPER bound on b0; when its solution satisfies every
# constraint, it IS the full optimum. HiGHS is unusable here (float conditioning ~1e39 -> "Model
# error"/spurious "unbounded"; verified in the receipt), so this stays entirely in mpmath.
# ---------------------------------------------------------------------------
def maxb0_cutplane(GA, GB, M, T, r, dps, seed_stride=7, add_per_round=40, max_rounds=60,
                   tol=None, verbose=True):
    """GA,GB: mpf reduced rows [0..M]. Maximize b0=GB[0].y s.t. GA[0].y=1, GA[m].y>=0 (T<=m<=M),
    GB[m].y>=0 (1<=m<=M). Returns (status, y, rounds, nactive)."""
    if tol is None:
        tol = mp.mpf(10) ** (-(mp.mp.dps - 14))
    c = [GB[0][l] for l in range(r)]
    A_eq = [[GA[0][l] for l in range(r)]]; b_eq = [mp.mpf(1)]
    # constraint pool: ('a', m) for T<=m<=M, ('b', m) for 1<=m<=M
    pool = [('a', m) for m in range(T, M + 1)] + [('b', m) for m in range(1, M + 1)]
    def row_of(tag_m):
        tg, m = tag_m
        src = GA if tg == 'a' else GB
        return [-src[m][l] for l in range(r)]      # -row.y <= 0  <=>  row.y >= 0
    def val_of(tag_m, y):
        tg, m = tag_m
        src = GA if tg == 'a' else GB
        return sum(src[m][l] * y[l] for l in range(r))
    # seed active set: a strided sample across both a and b (cover low n densely -- most binding)
    active = set()
    for m in range(T, min(T + 30, M + 1)):
        active.add(('a', m))
    for m in range(1, min(31, M + 1)):
        active.add(('b', m))
    for tag_m in pool[::seed_stride]:
        active.add(tag_m)
    y = None; rounds = 0
    while rounds < max_rounds:
        rounds += 1
        act = sorted(active)
        A_ub = [row_of(tm) for tm in act]; b_ub = [mp.mpf(0)] * len(A_ub)
        st, y, _, iters = mp_solve(c, A_eq, b_eq, A_ub, b_ub, r)
        if st != 'optimal':
            return st, None, rounds, len(active)
        # evaluate ALL constraints; collect violations
        viol = []
        for tm in pool:
            if tm in active:
                continue
            v = val_of(tm, y)
            if v < -tol:
                viol.append((v, tm))
        if not viol:
            if verbose:
                print(f"      [cutplane converged: {rounds} rounds, {len(active)} active constraints, "
                      f"b0={mp.nstr(sum(GB[0][l]*y[l] for l in range(r)),8)}]", flush=True)
            return 'optimal', y, rounds, len(active)
        viol.sort(key=lambda t: t[0])                 # most negative first
        for _, tm in viol[:add_per_round]:
            active.add(tm)
        if verbose and (rounds <= 3 or rounds % 5 == 0):
            print(f"      [cutplane round {rounds}: {len(active)} active, {len(viol)} violations, "
                  f"worst {mp.nstr(viol[0][0],3)} at {viol[0][1]}]", flush=True)
    # hit max rounds -> return last (with a warning; caller re-verifies)
    if verbose:
        print(f"      [cutplane hit max_rounds={max_rounds}, {len(active)} active -- re-verify]", flush=True)
    return 'maxrounds', y, rounds, len(active)


# ---------------------------------------------------------------------------
# scipy-HiGHS fallback with per-column Ruiz equilibration (the pure-mpmath simplex is
# O(rows*cols) per pivot in Python and becomes slow at M~800). HiGHS solves the equilibrated
# float system; the returned vertex is ALWAYS re-verified in mpmath (the phantom lesson).
# NOTE: at d=36 weight-18 conditioning (~1e39) HiGHS returns "Model error"/spurious "unbounded"
# even with Ruiz equilibration -- see the receipt. Kept only as a cross-reference, NOT trusted.
# ---------------------------------------------------------------------------
def _ruiz_equilibrate(Araw, niter=20):
    """Ruiz row+column equilibration of a dense matrix (list-of-lists float). Returns
    (rscale, cscale) with A[i][j]*rscale[i]*cscale[j] having ~unit inf-norm rows/cols."""
    import numpy as np
    A = np.array(Araw, dtype=float)
    m, n = A.shape
    rs = np.ones(m); cs = np.ones(n)
    for _ in range(niter):
        M2 = (A * rs[:, None]) * cs[None, :]
        rmax = np.maximum(np.max(np.abs(M2), axis=1), 1e-300)
        cmax = np.maximum(np.max(np.abs(M2), axis=0), 1e-300)
        rs = rs / np.sqrt(rmax)
        cs = cs / np.sqrt(cmax)
    return rs, cs


def _pow2_colscales(GAe, GBe, M, T, r):
    """EXACT power-of-2 column scales s_l = 2^{-round(log2 maxabs_l)} balancing the reduced
    columns (max over the a0 row + all a_n (T..M) + all b_n (1..M) rows). Powers of 2 -> the
    float conversion float(entry*s_l) loses NO precision beyond the mantissa round of entry."""
    import math
    from fractions import Fraction as Fr
    scales = []
    for l in range(r):
        mx = 0
        for m in [0] + list(range(T, M + 1)):
            v = GAe[m][l]
            if v:
                a = abs(v); f = a.numerator / a.denominator if isinstance(a, Fr) else float(a)
                if f > mx: mx = f
        for m in range(1, M + 1):
            v = GBe[m][l]
            if v:
                a = abs(v); f = a.numerator / a.denominator if isinstance(a, Fr) else float(a)
                if f > mx: mx = f
        e = 0 if mx == 0 else -int(round(math.log2(mx)))
        scales.append(2.0 ** e)
    return scales


def solve_highs_pow2(RED, M, T, r, box=1e7, verbose=True):
    """max b0 s.t. a0=1, a_n>=0 (T..M), b_n>=0 (1..M), solved by HiGHS after EXACT power-of-2
    column preconditioning (y=D z, D=diag(2^e)). A mild box |z|<=box gives HiGHS a bounded
    polytope; the returned vertex is checked for box-pinning and re-verified in mpmath by the
    caller. Returns (y_mpf in ORIGINAL coords, status, box_pinned_count)."""
    import numpy as np
    from scipy.optimize import linprog
    GAe, GBe = RED["GAe"], RED["GBe"]
    s = _pow2_colscales(GAe, GBe, M, T, r)             # exact powers of 2
    # scaled float rows: A[m][l]*s[l]
    def frow(rowsrc, m, sign):
        return [sign * (float(rowsrc[m][l]) * s[l]) for l in range(r)]
    A_ineq = np.array([frow(GAe, m, -1.0) for m in range(T, M + 1)] +
                      [frow(GBe, m, -1.0) for m in range(1, M + 1)], dtype=float)
    a0row = np.array(frow(GAe, 0, 1.0), dtype=float)
    cobj = np.array(frow(GBe, 0, 1.0), dtype=float)
    res = linprog(-cobj, A_ub=A_ineq, b_ub=np.zeros(A_ineq.shape[0]),
                  A_eq=a0row[None, :], b_eq=[1.0], bounds=[(-box, box)] * r, method="highs")
    if not res.success:
        if verbose:
            print(f"      [HiGHS-pow2 status {res.status}: {res.message}]", flush=True)
        return None, res.status, None
    z = res.x
    pinned = int(np.sum(np.abs(np.abs(z) - box) < 1e-3 * box))     # box-pinning check (phantom guard)
    y = [mp.mpf(float(z[l])) * mp.mpf(s[l]) for l in range(r)]     # back to original coords (exact 2^e)
    return y, 0, pinned


# ---------------------------------------------------------------------------
# THE DECISIVE SOLVE: max b0 with b_n>=0 enforced DIRECTLY to M.
# ---------------------------------------------------------------------------
def maxb0_direct(RED, M, T, dps=60, solver="cutplane", verbose=True):
    """Max b0 over the reduced problem with a_n>=0 (T<=n<=M) and b_n>=0 (1<=n<=M).
    solver='cutplane' -> exact-precision CUTTING-PLANE (scalable to M=800, rigorous);
    solver='mpmath'   -> exact-precision full two-phase simplex (rigorous, O(rows)/pivot, slow);
    solver='highs'    -> scipy-HiGHS (float; UNUSABLE at d=36 conditioning -- cross-ref only).
    RED = build_reduced(...) result. The returned vertex is ALWAYS re-verified in mpmath."""
    mp.mp.dps = dps
    r = RED["r"]
    GAe, GBe = RED["GAe"], RED["GBe"]
    # exact -> mpf (DIRECT, no nsimplify)
    GA = [[fr_to_mp(GAe[m][l]) for l in range(r)] for m in range(M + 1)]
    GB = [[fr_to_mp(GBe[m][l]) for l in range(r)] for m in range(M + 1)]
    c = [GB[0][l] for l in range(r)]
    t0 = time.time()
    iters = None
    if solver == "highs":
        y, hstat = solve_highs_equilibrated(GA, GB, M, T, r, verbose=verbose)
        st = "optimal" if y is not None else "infeasible-or-failed"
    elif solver == "cutplane":
        st, y, rounds, nact = maxb0_cutplane(GA, GB, M, T, r, dps, verbose=verbose)
        iters = (rounds, nact)
        if st == 'maxrounds':
            st = 'optimal'                # return the last vertex; re-verification below is the gate
    else:
        A_eq = [[GA[0][l] for l in range(r)]]; b_eq = [mp.mpf(1)]
        A_ub = [[-GA[m][l] for l in range(r)] for m in range(T, M + 1)] + \
               [[-GB[m][l] for l in range(r)] for m in range(1, M + 1)]
        b_ub = [mp.mpf(0)] * len(A_ub)
        st, y, _, iters = mp_solve(c, A_eq, b_eq, A_ub, b_ub, r)
    tsolve = time.time() - t0
    if st != 'optimal' or y is None:
        if verbose:
            print(f"    maxb0_direct M={M} [{solver}]: LP {st}  [{tsolve:.0f}s, {iters} pivots]", flush=True)
        return {"status": st, "M": M, "tsolve": tsolve, "iters": iters, "solver": solver}
    # For the HiGHS path a0 is only enforced to float precision; renormalize y so a0=1 exactly
    # in mpmath (the CE-dual problem is homogeneous under y->y/(a0), b0 scales the same way).
    a0_raw = sum(GA[0][l] * y[l] for l in range(r))
    if solver == "highs" and a0_raw != 0:
        y = [y[l] / a0_raw for l in range(r)]
    # RE-VERIFY the vertex at high precision (the phantom lesson).
    a = [sum(GA[m][l] * y[l] for l in range(r)) for m in range(M + 1)]
    b = [sum(GB[m][l] * y[l] for l in range(r)) for m in range(M + 1)]
    a0 = a[0]; b0 = b[0]
    min_a = min((a[m] for m in range(T, M + 1)), default=mp.mpf(0))
    min_b = min((b[m] for m in range(1, M + 1)), default=mp.mpf(0))
    argmin_b = min(range(1, M + 1), key=lambda m: b[m])
    argmin_a = min(range(T, M + 1), key=lambda m: a[m]) if M >= T else 0
    bound = b0 * (mp.mpf(2) / mp.sqrt(N)) ** (mp.mpf(D_DIM) / 2) * (mp.sqrt(T) / 2) ** D_DIM
    ratio = bound / (mp.mpf(RECORD.numerator) / mp.mpf(RECORD.denominator))
    out = {"status": "optimal", "M": M, "T": T, "r": r, "dps": dps, "solver": solver,
           "b0": b0, "bound": bound, "ratio": ratio,
           "a0": a0, "min_a": min_a, "min_b": min_b, "argmin_b": argmin_b, "argmin_a": argmin_a,
           "y": y, "iters": iters, "tsolve": tsolve}
    if verbose:
        print(f"    M={M:>4} dps={dps} [{solver}]: bound={mp.nstr(bound,8)} = {mp.nstr(ratio,6)}x record | "
              f"a0={mp.nstr(a0,12)} min_a={mp.nstr(min_a,4)}@{argmin_a} min_b={mp.nstr(min_b,4)}@{argmin_b} "
              f"| {tsolve:.0f}s {iters if iters else ''}piv", flush=True)
    return out


# ---------------------------------------------------------------------------
# EXACT verification of a candidate vertex (rational reconstruction + sympy).
# ---------------------------------------------------------------------------
def rational_reconstruct(RED, y_mp, M, T, dps, max_den_bits=None):
    """Rational-reconstruct the reduced coords y (mpf) and EXACT-verify a_0=1, a_n=0 (n<T),
    a_n>=0, b_n>=0 for all 1<=n<=M with sympy Fraction. Returns (ok, report)."""
    r = RED["r"]
    # reconstruct each y[l] as a rational via mpmath.nstr->Fraction with a controlled denominator
    yr = []
    for l in range(r):
        # continued-fraction rational approximation good to the working precision
        val = y_mp[l]
        fr = _cf_rational(val, dps)
        yr.append(fr)
    GAe, GBe = RED["GAe"], RED["GBe"]
    a0 = sum(GAe[0][l] * yr[l] for l in range(r))
    ok_a0 = (a0 == 1)
    # a_n=0 for 1<=n<T
    ok_vanish = all(sum(GAe[m][l] * yr[l] for l in range(r)) == 0 for m in range(1, T))
    min_a = None; min_b = None; ok_a = True; ok_b = True; first_bad_b = None
    for m in range(T, M + 1):
        v = sum(GAe[m][l] * yr[l] for l in range(r))
        if min_a is None or v < min_a: min_a = v
        if v < 0: ok_a = False
    for m in range(1, M + 1):
        v = sum(GBe[m][l] * yr[l] for l in range(r))
        if min_b is None or v < min_b: min_b = v
        if v < 0 and first_bad_b is None:
            first_bad_b = (m, v); ok_b = False
    b0 = sum(GBe[0][l] * yr[l] for l in range(r))
    ok = ok_a0 and ok_vanish and ok_a and ok_b
    rep = dict(ok=ok, ok_a0=ok_a0, a0=a0, ok_vanish=ok_vanish, ok_a=ok_a, ok_b=ok_b,
               min_a=min_a, min_b=min_b, b0=b0, first_bad_b=first_bad_b)
    return ok, rep


def _cf_rational(x, dps):
    """Best rational p/q with the mpf x to ~dps digits via continued fractions."""
    x = mp.mpf(x)
    sign = 1
    if x < 0:
        sign = -1; x = -x
    a = []
    xx = x
    lim = mp.mpf(10) ** (dps - 6)
    for _ in range(80):
        fl = mp.floor(xx)
        a.append(int(fl))
        frac = xx - fl
        if frac == 0:
            break
        xx = 1 / frac
        # stop when denominator would exceed precision
        p, q = _cf_convergent(a)
        if q > lim:
            a.pop()
            break
    p, q = _cf_convergent(a)
    return Fr(sign * p, q)


def _cf_convergent(a):
    p0, q0 = 1, 0
    p1, q1 = a[0], 1
    for ai in a[1:]:
        p0, p1 = p1, ai * p1 + p0
        q0, q1 = q1, ai * q1 + q0
    return p1, q1


# ---------------------------------------------------------------------------
# CT eventual-positivity check on the exact reconstructed point (for a full certificate).
# ---------------------------------------------------------------------------
def eventual_positivity_check(RED, yr, verbose=True):
    """Compute e_delta(g~) exactly from the reduced point via the exact Eisenstein projector,
    and evaluate the CT SUF_c per residue class. SUF_c<=0 for all c => eventually positive.
    Returns (all_safe, egt, suf)."""
    from math import gcd
    r = RED["r"]; specs = RED["specs"]; n = RED["n"]; Bfr = RED["Bfr"]
    # reduced point in the ORIGINAL coordinate space: x_j = sum_l Bfr[j][l] * yr[l]
    xj = [sum(Bfr[j][l] * yr[l] for l in range(r)) for j in range(n)]
    # g~ coefficients on the projector pivot window
    PROJ, PIV = EP._load_proj(verbose=False)
    need = max(PIV)
    Mp = need + 5
    g_sym, gt_sym = G.build_basis(specs, K, N, Mp)          # sympy exact (few forms window; but n=72 -> use fast)
    # build g~ coeffs at the PIV indices exactly (Fraction), then to sympy Rational for PROJ
    def gt_coeff(p):
        s = Fr(0)
        for j in range(n):
            s += as_fr(gt_sym[j][p]) * xj[j]
        return s
    a_gt = sp.Matrix(72, 1, lambda i, _: sp.Rational(gt_coeff(PIV[i]).numerator, gt_coeff(PIV[i]).denominator))
    e = PROJ * a_gt
    egt = {DELTAS[i]: sp.nsimplify(e[i]) if False else sp.Rational(e[i]) for i in range(8)}
    # SUF_c: COEF18<0 so we need sum_{t|gcd(c,N)} e_t * (1/t^17 if e_t>=0 else 1/sigma17(t)) <= 0
    def sig17(x): return int(sp.divisor_sigma(x, 17))
    all_safe = True; suf = {}
    for c in range(1, N + 1):
        gc = gcd(c, N); ts = [t for t in DELTAS if gc % t == 0]
        s = sp.Rational(0)
        for t in ts:
            et = egt[t]
            fac = sp.Rational(1, t ** 17) if et >= 0 else sp.Rational(1, sig17(t))
            s += et * fac
        suf[c] = s
        if s > 0:
            all_safe = False
    if verbose:
        print(f"    eventual-positivity: e(g~)={ {d: mp.nstr(mp.mpf(egt[d].numerator)/mp.mpf(egt[d].denominator),3) for d in DELTAS} }")
        print(f"    SUF_c<=0 on all classes: {all_safe}  "
              f"(max SUF = {mp.nstr(mp.mpf(max(suf.values()).numerator)/mp.mpf(max(suf.values()).denominator),3)})")
    return all_safe, egt, suf


# ===========================================================================
# MAIN: pilot M=100 (reproduce §29 regime), then 200,400,600,800; bound-vs-M curve.
# ===========================================================================
def main():
    args = sys.argv[1:]
    if args and args[0] not in ("-",):
        Mlist = [int(x) for x in args[0].split(",")]
    else:
        Mlist = [100, 200, 400, 600, 800]
    dps = int(args[1]) if len(args) > 1 else 70    # dps<70 -> phantom (a0!=1); 70 is the validated floor
    T = 10
    print("=" * 88, flush=True)
    print(f"[d=36 mpmath M->800] N={N} k={K} T={T}. record delta_c = 2^18/3^10 = {RECORD_F:.10f}", flush=True)
    print(f"  DIRECT b_n>=0 enforcement to M in {Mlist}; dps={dps}. THE decisive question:", flush=True)
    print(f"  is max b0 (feasible with a_n,b_n>=0 to M) still > record as M -> 800?", flush=True)
    print("=" * 88, flush=True)

    # One-time B4 calibration of the fast builder against the sympy builder (full 72-form space).
    t0 = time.time()
    specs_full, PIV = EP.select_basis()
    if not calibrate_builder(specs_full, L=90):
        print("  *** B4 CALIBRATION FAILED -- not reporting news ***", flush=True)
        sys.exit(1)
    print(f"  [B4 builder calibration done, {time.time()-t0:.0f}s]", flush=True)

    curve = []
    RED_cache = {}
    for M in Mlist:
        tb = time.time()
        # RANK-SELECT the basis AT length M (the VALIDATED bounded methodology of §29): at small M
        # this uses FEWER than 72 forms so the reduced max-b0 LP is bounded (the full 72-form basis
        # is unbounded until M>=r). Fast exact build; correct fr_to_mp (no nsimplify).
        specs = rank_selected_specs(M)
        SER = build_series(specs, M)
        RED = build_reduced(specs, M, T, series=SER)
        tbuild = time.time() - tb
        if RED is None:
            print(f"  M={M}: no vanishing subspace", flush=True); continue
        print(f"  --- M={M}: {len(specs)} forms rank-selected, reduced dim r={RED['r']}, "
              f"build {tbuild:.0f}s ---", flush=True)
        # RIGOROUS exact-precision mpmath simplex (the ONLY reliable solver here: float/HiGHS
        # cannot decide feasibility at this ~1e39 conditioning -- the ~1e-13 binding rows are
        # destroyed by rounding; see the receipt). Bland's rule; reproduces §29's 36.347x regime.
        res = maxb0_direct(RED, M, T, dps=dps, solver="mpmath")
        res["tbuild"] = tbuild; res["nforms"] = len(specs)
        RED_cache[M] = RED
        curve.append(res)

    print("\n" + "=" * 88)
    print("BOUND-vs-M CURVE (direct b_n>=0 to M):")
    print(f"  {'M':>5} | {'status':>10} | {'bound':>16} | {'ratio_to_record':>16} | {'min_b (mpf)':>14} | {'>record?':>8}")
    for res in curve:
        if res["status"] == "optimal":
            gt = "YES" if res["ratio"] > 1 else "no"
            print(f"  {res['M']:>5} | {res['status']:>10} | {mp.nstr(res['bound'],10):>16} | "
                  f"{mp.nstr(res['ratio'],8):>16} | {mp.nstr(res['min_b'],4):>14} | {gt:>8}")
        else:
            print(f"  {res['M']:>5} | {res['status']:>10} | {'--':>16} | {'--':>16} | {'--':>14} | {'--':>8}")
    print("=" * 88)

    # verdict + optional exact verification at the largest feasible >record M
    best = [res for res in curve if res["status"] == "optimal" and res["ratio"] > 1]
    if best:
        top = max(best, key=lambda rr: rr["M"])
        print(f"\n>record survives the DIRECT b_n>=0 enforcement up to M={top['M']} "
              f"({mp.nstr(top['ratio'],6)}x). Attempting EXACT verification (rational reconstruction)...")
        RED = RED_cache[top["M"]]
        ok, rep = rational_reconstruct(RED, top["y"], top["M"], T, dps)
        print(f"  EXACT verify (sympy Fraction) at M={top['M']}: a_0=1:{rep['ok_a0']} "
              f"a_n=0(n<T):{rep['ok_vanish']} a_n>=0:{rep['ok_a']} b_n>=0:{rep['ok_b']} "
              f"=> {'FULL FINITE-POSITIVE POINT' if ok else 'reconstruction imperfect'}")
        if rep["first_bad_b"]:
            print(f"    first b_n<0 in reconstruction at n={rep['first_bad_b'][0]} "
                  f"(value {rep['first_bad_b'][1]}) -- if only slightly negative, precision-limited")
        if ok:
            print("  Checking CT eventual positivity (n>M) on the exact point ...")
            yr = [_cf_rational(top["y"][l], dps) for l in range(RED["r"])]
            safe, egt, suf = eventual_positivity_check(RED, yr)
            b0 = rep["b0"]
            bound_ex = b0 * Fr(2, 1) ** 0  # placeholder; report the mpf bound (irrational factor)
            print(f"\n  *** CANDIDATE FULL CERTIFICATE at N=24, M={top['M']}: "
                  f"bound {mp.nstr(top['bound'],8)} = {mp.nstr(top['ratio'],6)}x record, "
                  f"eventual-positivity {'PASS' if safe else 'FAIL'} ***")
    else:
        # find where >record dies
        opt = [res for res in curve if res["status"] == "optimal"]
        died_at = None
        for res in opt:
            if res["ratio"] <= 1:
                died_at = res["M"]; break
        infeas = [res["M"] for res in curve if res["status"] == "infeasible"]
        print(f"\nVERDICT: N=24 INSUFFICIENT for a finite-positive >record tail-safe point.")
        if died_at:
            print(f"  The >record bound dies (ratio<=1) at M={died_at} once b_n>=0 is enforced there.")
        if infeas:
            print(f"  The LP becomes INFEASIBLE at M={infeas[0]} (no CE-dual point with b_n>=0 to that M).")
        print(f"  Indicated next escape: larger level N=48 (multi-hour pipeline, NOT built here).")

    print(f"\ntotal wall time: {time.time()-t0:.0f}s")
    return curve


if __name__ == "__main__":
    main()


==> anc/code/ct_dual_general.py <==
#!/usr/bin/env python3
"""
gen-5 J2 — GENERAL Cohn–Triantafillou dual-LP builder (arbitrary d, level N), NO modular-forms CAS.
Validated by reproducing the §17 toy case (d=16, N=4) with FULLY COMPUTED Atkin–Lehner (Fricke) images
(not the hardcoded permutation): T=3 -> center-density bound 3^8/2^16 = 0.1001129 exactly.
Pure-mathematics research; standard modular-forms / LP-bound jargon.

Building blocks (all exact, sympy):
  E_k(delta z)   : Eisenstein E_k = 1 - (2k/B_k) sum sigma_{k-1}(n) q^n, scaled q->q^delta.
  eta_quotient   : prod_{delta|N} eta(delta z)^{r_delta}, exact truncated integer power series.
  Fricke images (i^k g|_k w_N),  w_N = (0,-1;N,0)/sqrt(N):
    Eisenstein  E_k(delta z)  ->  i^k * N^{-k/2} (N/delta)^k * E_k((N/delta) z)
    eta-quotient prod eta(delta z)^{r_delta} -> N^{k/2} prod delta^{-r_delta/2} * (reversed quotient, delta->N/delta)
    (calibrated on the toy: E_8(z)->256 E_8(4z), E_8(2z)->E_8(2z), f=eta^8 eta2^8 -> 16 f(2z)).
Dual LP (weak duality): g=sum x_j g^j, a_n=coeffs(g), b_n=coeffs(g~).  maximize b_0 s.t.
  a_0=1, a_n=0 (1<=n<T), a_n>=0 (T<=n<=M), b_n>=0 (1<=n<=M).  center-density bound = b_0 (2/sqrt N)^{d/2}(sqrt T/2)^d.

Run:  python3 ct_dual_general.py   (self-test = reproduce the d=16 toy via computed Fricke)
"""
from __future__ import annotations
import sympy as sp

# ---------- exact q-expansions ----------
def E_k(k, M):
    coef = {4: 240, 6: -504, 8: 480, 10: -264}[k]      # -2k/B_k
    return [sp.Integer(1)] + [coef * sp.divisor_sigma(n, k - 1) for n in range(1, M + 1)]

def scale(c, d, M):
    out = [sp.Integer(0)] * (M + 1)
    for n in range(M + 1):
        if n * d <= M:
            out[n * d] = c[n]
    return out

def _prod_1mq_delta_pow(P, delta, r, M):
    for n in range(1, M // delta + 1):
        kk = delta * n
        Q = [sp.Integer(0)] * (M + 1)
        j = 0
        while j * kk <= M:
            coef = sp.binomial(r, j) * (-1) ** j
            for i in range(M + 1 - j * kk):
                Q[i + j * kk] += coef * P[i]
            j += 1
        P = Q
    return P

def eta_quotient_qexp(exps, M):
    """prod eta(delta z)^{r_delta} as coeffs of q^0..M (includes the leading q^{ord})."""
    num = sum(d * r for d, r in exps.items())
    assert num % 24 == 0, f"q-order {num}/24 not integer for {exps}"
    ord_ = num // 24
    P = [sp.Integer(0)] * (M + 1); P[0] = sp.Integer(1)
    for d, r in exps.items():
        P = _prod_1mq_delta_pow(P, d, r, M)
    return [sp.Integer(0)] * ord_ + P[:M + 1 - ord_]

# ---------- Fricke images ----------
def fricke_eisen(delta, k, N, M):
    C = sp.nsimplify(sp.I ** k * sp.Rational(1, N) ** sp.Rational(k, 2) * sp.Rational(N, delta) ** k)
    return C, scale(E_k(k, M), N // delta, M)

def fricke_etaq(exps, k, N, M):
    C = sp.nsimplify(sp.Integer(N) ** sp.Rational(k, 2) * sp.prod([sp.Integer(d) ** sp.Rational(-r, 2) for d, r in exps.items()]))
    rev = {}
    for d, r in exps.items():
        rev[N // d] = rev.get(N // d, 0) + r
    return C, eta_quotient_qexp(rev, M)

# ---------- dual LP ----------
def dual_lp(g_list, gt_list, T, d, N, M):
    import numpy as np
    from scipy.optimize import linprog
    n = len(g_list)
    G = np.array([[float(g_list[j][m]) for j in range(n)] for m in range(M + 1)])
    Gt = np.array([[float(gt_list[j][m]) for j in range(n)] for m in range(M + 1)])
    A_eq = [G[0]] + [G[m] for m in range(1, T)]
    b_eq = [1.0] + [0.0] * (T - 1)
    A_ub = [-G[m] for m in range(T, M + 1)] + [-Gt[m] for m in range(1, M + 1)]
    b_ub = [0.0] * len(A_ub)
    res = linprog(-Gt[0], A_ub=A_ub, b_ub=b_ub, A_eq=A_eq, b_eq=b_eq, bounds=[(None, None)] * n, method="highs")
    if not res.success:
        return None
    b0 = float(-res.fun)
    return {"b0": b0, "bound": b0 * (2 / N ** 0.5) ** (d / 2) * (T ** 0.5 / 2) ** d, "x": res.x}

def build_basis(specs, k, N, M):
    """specs: list of ('eis', delta) or ('eta', {delta:r,...}).  Returns (g_list, gt_list)."""
    g_list, gt_list = [], []
    for s in specs:
        if s[0] == "eis":
            g_list.append(scale(E_k(k, M), s[1], M)); C, h = fricke_eisen(s[1], k, N, M)
        else:
            g_list.append(eta_quotient_qexp(s[1], M)); C, h = fricke_etaq(s[1], k, N, M)
        gt_list.append([C * x for x in h])
    return g_list, gt_list


def toy_selftest():
    d, N, k, M = 16, 4, 8, 12
    specs = [("eis", 1), ("eis", 2), ("eis", 4), ("eta", {1: 8, 2: 8}), ("eta", {2: 8, 4: 8})]
    g, gt = build_basis(specs, k, N, M)
    print("Toy d=16,N=4 self-test (computed Fricke, all 5 basis elts):")
    ok = True
    for T, want in [(2, sp.Rational(1, 16)), (3, sp.Rational(3 ** 8, 2 ** 16)), (4, sp.Rational(1, 16))]:
        r = dual_lp(g, gt, T, d, N, M)
        match = abs(r["bound"] - float(want)) < 1e-9
        ok = ok and match
        print(f"  T={T}: bound={r['bound']:.7f}  (want {float(want):.7f})  {'OK' if match else 'MISMATCH'}")
    print(f"  => general builder validated: {ok}")
    return ok


if __name__ == "__main__":
    toy_selftest()


==> anc/code/d36_CS_crosschecks.py <==
#!/usr/bin/env python3
r"""
§35 cross-checks (C1 self-audit) — independent verifications of the d=36 tail certificate.

 (X1) DELIGNE-INDEPENDENT direct confirmation: extend the EXACT a_n,b_n>=0 scan of the iter1
      vertex to n=2000 (well past n0<=63).  If clean, the tail positivity is confirmed WITHOUT
      any modular-forms/Deligne argument, for a large explicit range.
 (X2) naive lower bound  sup_{n<=800} |c_n|/(sigma_0(n) n^{17/2})  for BOTH sides: must be <= C_S'
      (a lower bound on the true asymptotic constant; sanity-bounds C_S' from below).
 (X3) Deligne spot-check on the level-1 newform (Delta*E6, EXACT integer coeffs): |a_n| <=
      sigma_0(n) n^{17/2} for all n<=800 (confirms the bound the decomposition relies on).
 (X4) gamma-robustness: recompute C_S' with a DIFFERENT generic Hecke combination weight; the
      canonical decomposition (hence C_S') must be independent of gamma.

Run:  python3 d36_CS_crosschecks.py
Pure-mathematics research; standard modular-forms jargon.
"""
from __future__ import annotations
import sys, os, pickle, time
CODE = os.path.dirname(os.path.abspath(__file__))  # resolve caches/receipts next to this file
sys.path.insert(0, CODE)
from fractions import Fraction as Fr
import sympy as sp
import mpmath

import ct_dual_d36_cutgen as CG
import d36_newform_decomp as ND
import eisen_projection as EP

DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
COEF18 = sp.Rational(-28728, 43867)


def X1_direct_scan(Lext=2000):
    print("=" * 84)
    print(f"(X1) DELIGNE-INDEPENDENT: extend EXACT a_n,b_n>=0 scan to n={Lext} (past n0<=63)")
    print("=" * 84)
    with open(os.path.join(CODE, 'd36_iter1_vertex.pkl'), 'rb') as f:
        VC = pickle.load(f)
    x = [Fr(*t) for t in VC['x']]
    out = []
    GAr, GBr, r, specs, n = CG.build_reduced_rows(Lext, out)     # exact reduced rows to Lext
    aneg = [m for m in range(1, Lext + 1) if sum(GAr[m][l] * x[l] for l in range(r)) < 0]
    bneg = [m for m in range(1, Lext + 1) if sum(GBr[m][l] * x[l] for l in range(r)) < 0]
    a0 = sum(GAr[0][l] * x[l] for l in range(r))
    print(f"  a_0 == 1 exact: {a0 == 1}")
    print(f"  a_n < 0 count for 1<=n<={Lext}: {len(aneg)}  {aneg[:8] if aneg else '(NONE)'}")
    print(f"  b_n < 0 count for 1<=n<={Lext}: {len(bneg)}  {bneg[:8] if bneg else '(NONE)'}")
    print(f"  => EXACT positivity holds to n={Lext} (direct, no Deligne): "
          f"{'CONFIRMED' if not aneg and not bneg else 'FAILED'}")
    return not aneg and not bneg


def X2_naive_lower_bounds():
    print("=" * 84)
    print("(X2) naive lower bound  sup|c_n|/(sigma_0(n) n^{17/2})  <=  C_S'  (both sides)")
    print("=" * 84)
    mpmath.mp.dps = 40
    with open(os.path.join(CODE, 'd36_iter1_vertex.pkl'), 'rb') as f:
        VC = pickle.load(f)
    a = [Fr(*t) for t in VC['a']]; b = [Fr(*t) for t in VC['b']]
    P, PIV = EP._proj()

    def cusp_of(coeffs):
        # exact Eisenstein coeffs via PROJ
        aa = sp.Matrix(72, 1, lambda i, _: sp.Rational(coeffs[PIV[i]].numerator, coeffs[PIV[i]].denominator))
        ev = P * aa
        ed = {DIVS[i]: sp.Rational(ev[i]) for i in range(8)}
        def eis(delta, nn):
            if nn == 0: return sp.Integer(1)
            return COEF18 * sp.divisor_sigma(nn // delta, 17) if nn % delta == 0 else sp.Integer(0)
        return [sp.Rational(coeffs[nn]) - sum(ed[d] * eis(d, nn) for d in DIVS) for nn in range(len(coeffs))]

    for name, coeffs, CSp in [("b", b, mpmath.mpf('0.3588077783')), ("a", a, mpmath.mpf('0.3063293335'))]:
        cusp = cusp_of(coeffs)
        worst = (mpmath.mpf(0), None)
        for m in range(1, 801):
            if cusp[m] == 0: continue
            cm = mpmath.mpf(cusp[m].p) / mpmath.mpf(cusp[m].q)
            den = mpmath.mpf(int(sp.divisor_sigma(m, 0))) * mpmath.mpf(m) ** (mpmath.mpf(17) / 2)
            rr = abs(cm) / den
            if rr > worst[0]: worst = (rr, m)
        ok = worst[0] <= CSp
        print(f"  side {name}: naive sup = {mpmath.nstr(worst[0],6)} at n={worst[1]};  C_S' = {mpmath.nstr(CSp,6)}  "
              f"=> lower<=C_S': {ok}")


def X3_deligne_level1():
    print("=" * 84)
    print("(X3) Deligne spot-check: level-1 newform (Delta*E6), |a_n| <= sigma_0(n) n^{17/2}, n<=800")
    print("=" * 84)
    M = 800
    eu = [0] * (M + 1); eu[0] = 1
    for n in range(1, M + 1):
        for i in range(M, n - 1, -1):
            eu[i] -= eu[i - n]
    R = [0] * (M + 1); R[0] = 1
    for _ in range(24):
        C = [0] * (M + 1)
        for i in range(M + 1):
            if R[i]:
                for j in range(M + 1 - i):
                    if eu[j]: C[i + j] += R[i] * eu[j]
        R = C
    Delta = [0] * (M + 1)
    for nq in range(M): Delta[nq + 1] = R[nq]
    E6 = [1] + [-504 * int(sp.divisor_sigma(nq, 5)) for nq in range(1, M + 1)]
    f = [0] * (M + 1)
    for i in range(M + 1):
        if Delta[i]:
            for j in range(M + 1 - i):
                if E6[j]: f[i + j] += Delta[i] * E6[j]
    mpmath.mp.dps = 40
    bad = []
    for nq in range(1, M + 1):
        bound = mpmath.mpf(int(sp.divisor_sigma(nq, 0))) * mpmath.mpf(nq) ** (mpmath.mpf(17) / 2)
        if abs(f[nq]) > bound:
            bad.append(nq)
    print(f"  a_1..a_7 = {f[1:8]}  (=level-1 eigenform, B4)")
    print(f"  # of n<=800 violating |a_n| <= sigma_0(n) n^8.5: {len(bad)}  {'(NONE -> Deligne holds)' if not bad else bad[:10]}")


def X4_gamma_robustness():
    print("=" * 84)
    print("(X4) gamma-robustness: recompute C_S' (b-side) with a DIFFERENT Hecke combo weight")
    print("=" * 84)
    orig = ND.GAMMA
    ND.GAMMA = mpmath.mpf('1.3247179572447460259609088')   # plastic number, != golden ratio
    R = ND.compute_CS(verbose=False)
    ND.GAMMA = orig
    print(f"  with gamma=1.32471795...: C_S' = {mpmath.nstr(R['CSp'],10)}, validation {mpmath.nstr(R['maxrel'],4)}")
    print(f"  (original gamma=0.618...: C_S' = 0.3588077783)  => gamma-independent: "
          f"{abs(R['CSp'] - mpmath.mpf('0.3588077783')) < mpmath.mpf(10)**-6}")


if __name__ == "__main__":
    t0 = time.time()
    X2_naive_lower_bounds()
    print()
    X3_deligne_level1()
    print()
    X4_gamma_robustness()
    print()
    Lext = int(sys.argv[1]) if len(sys.argv) > 1 else 1100
    X1_direct_scan(Lext)
    print(f"\n[cross-checks done in {time.time()-t0:.0f}s]")


==> anc/code/d36_C_pari_indep.py <==
#!/usr/bin/env python3
r"""Independent PARI/GP reproduction of the d=36 lift-aware Deligne constants C_w, both sides.

DISJOINT from the campaign pipeline (which is sympy eta-quotient echelon + exact charpoly +
Sturm intervals / high-precision diagonalization): this script uses PARI 2.17.2's native
modular-symbols mf engine (mfinit / mfeigenbasis / mffields / mfbd / mfembed) to build the
newform/oldform lift basis of S_18(Gamma_0(24)) from scratch, decomposes the certificate's
exact cusp parts (input: d36_cusp_targets_L150.json, produced by d36_export_cusp_targets.py),
and recomputes C_w = sum |lambda_{f,e}| / e^{17/2}.

Cross-checks against the paper / receipt_d36_cs.txt:
  * full cusp dim 64; newspace dims (1,1,3,2,3,4,2,9) for M=(1,2,3,4,6,8,12,24)
  * 64 individual lift q-series spanning S_18(Gamma_0(24))
  * reconstruction residual ~0 over all rows n=1..150 (64 determining rows used for the solve)
  * C_w(g~) vs receipt <= 0.358807778338, C_w(g) vs receipt <= 0.306329333529
  * level-1 newform (Delta*E6) eigenvalues a_2=-528, a_3=-4284, a_5=-1025850, a_7=3225992
  * Deligne bound |a_p| <= 2 p^{17/2} spot-checked on all newform embeddings, p<=97

NOTE (same status as the d=10 PARI reproduction, §43/§44): PARI reproduces the VALUES
numerically at 80-digit precision from an independently built eigenbasis; the RIGOROUS
outward-rounded upper bound on C_w remains the interval certificate of d36_cs_certificate.py.
Requires cypari2 (pip install cypari2); this optional cross-check is the one script in the
bundle that uses a CAS.  Pure-mathematics research; standard modular-forms jargon.
"""
import json, os, sys
from collections import defaultdict
import cypari2

pari = cypari2.Pari()
pari.default('parisize', '2G')
# cypari2 gotcha: default('realprecision') does NOT reach library-mode mf* calls — the
# embedding precision must be passed explicitly (in BITS) to mfembed. The 64x64 lift-basis
# solve is ill-conditioned (~10^30; coefficients grow like n^17), so give it real room:
PREC_BITS = 1536          # ~460 decimal digits
pari.set_real_precision(200)

CODE = os.path.dirname(os.path.abspath(__file__))
N, K = 24, 18
DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
EHALF = (K - 1) / 2.0          # 8.5 : oldform-lift normalization e^{(k-1)/2}

def divisors24(n):
    return [d for d in DIVS if n % d == 0]

def embed_rows(f, gco, rdeg):
    e = pari.mfembed(f, gco, precision=PREC_BITS)
    return [e] if rdeg == 1 else [e[i] for i in range(rdeg)]

def build_columns(Ncheck):
    """All 64 individual newform-lift q-series of S_18(Gamma_0(24)) (complex embeddings)."""
    cols, labels = [], []
    newdims = {}
    lvl1_eigs = None
    for M in DIVS:
        mfM = [M, K]
        dnew = int(pari.mfdim(mfM, 0))
        newdims[M] = dnew
        if dnew == 0:
            continue
        mf0 = pari.mfinit(mfM, 0)
        eig = pari.mfeigenbasis(mf0)
        dims = [int(pari.poldegree(P)) for P in pari.mffields(mf0)]
        assert sum(dims) == dnew
        for oi, f in enumerate(eig):
            rdeg = dims[oi]
            if M == 1:
                co = pari.mfcoefs(f, 7)
                lvl1_eigs = [int(co[2]), int(co[3]), int(co[5]), int(co[7])]
            for e in divisors24(N // M):
                g = pari.mfbd(f, e) if e > 1 else f
                gco = pari.mfcoefs(g, Ncheck)
                for row in embed_rows(f, gco, rdeg):
                    cols.append([row[n] for n in range(1, Ncheck + 1)])
                    labels.append((M, oi, e))
    return cols, labels, newdims, lvl1_eigs

def deligne_check(cols, labels, Ncheck):
    """|a_f(p)| <= 2 p^{8.5} on the pure newform embeddings (e=1 columns), p prime <= min(97,Ncheck)."""
    viol = 0
    primes = [p for p in [2,3,5,7,11,13,17,19,23,29,31,37,41,43,47,53,59,61,67,71,73,79,83,89,97]
              if p <= Ncheck]
    for j, (M, oi, e) in enumerate(labels):
        if e != 1:
            continue
        for p in primes:
            if abs(float(pari.abs(cols[j][p - 1]))) > 2 * p**EHALF + 1e-6:
                viol += 1
    return viol

def solve_and_C(cols, labels, target, Ncheck, dim=64):
    fullcols = [pari([cols[j][i] for i in range(Ncheck)]).Col() for j in range(dim)]
    Mfull = pari.matconcat(fullcols)
    rank = int(pari.matrank(Mfull))
    Mt = pari.mattranspose(Mfull)
    idx = pari.matindexrank(Mt)
    rowsel = [int(x) for x in idx[1]]
    assert len(rowsel) >= dim, f"only {len(rowsel)} independent rows"
    rowsel = rowsel[:dim]
    Msq = pari.matconcat([pari([cols[j][r - 1] for r in rowsel]).Col() for j in range(dim)])
    rhs = pari([target(r) for r in rowsel]).Col()
    lam = pari.matsolve(Msq, rhs)
    lamcol = pari([lam[j] for j in range(dim)]).Col()
    rhsfull = pari([target(i + 1) for i in range(Ncheck)]).Col()
    resid = Mfull * lamcol - rhsfull
    # RELATIVE residual: the coefficients grow like n^17 (~1e37 at n=150), so the
    # meaningful reconstruction metric is |residual| / max(1, |target|) per row.
    mx = max(float(pari.abs(resid[i])) / max(1.0, abs(float(rhsfull[i])))
             for i in range(Ncheck))
    C = 0.0
    bylev = defaultdict(float)
    for j in range(dim):
        aj = float(pari.abs(lam[j]))
        e = labels[j][2]
        C += aj / e**EHALF
        bylev[(labels[j][0], e)] += aj / e**EHALF
    return C, mx, rank, bylev

def main():
    data = json.load(open(os.path.join(CODE, 'd36_cusp_targets_L150.json')))
    Ncheck = data['NCHECK']
    print('=' * 78)
    print('d36_C_pari_indep.py — independent PARI/GP reproduction of C_w, both sides')
    print('=' * 78)
    print(f'PARI version: {pari.version()}   Ncheck={Ncheck}')
    dim_cusp = int(pari.mfdim([N, K], 1))
    print(f'full cusp dim mfdim([24,18],1) = {dim_cusp}   (paper: 64)')
    cols, labels, newdims, lvl1 = build_columns(Ncheck)
    print(f'newspace dims per level M: {newdims}   (paper: 1,1,3,2,3,4,2,9)')
    print(f'# individual lift q-series = {len(labels)}   (paper: 64)')
    print(f'level-1 newform eigenvalues a_2,a_3,a_5,a_7 = {lvl1}')
    print(f'   (paper: -528, -4284, -1025850, 3225992)')
    viol = deligne_check(cols, labels, Ncheck)
    print(f'Deligne |a_p| <= 2 p^8.5 spot-check on newform embeddings, p<=97: violations = {viol}')

    ok = (dim_cusp == 64 and len(labels) == 64
          and [newdims[M] for M in DIVS] == [1, 1, 3, 2, 3, 4, 2, 9]
          and lvl1 == [-528, -4284, -1025850, 3225992] and viol == 0)

    for name, key, receipt in [('g~ (Fricke side)', 'b_side', 0.358807778338),
                               ('g  (a side)',      'a_side', 0.306329333529)]:
        S = data[key]['S']
        def tf(i, S=S):
            return pari(f'{S[i][0]}/{S[i][1]}')
        C, mx, rank, bylev = solve_and_C(cols, labels, tf, Ncheck)
        print('-' * 78)
        print(f'{name}:')
        print(f'  basis rank over rows n=1..{Ncheck}: {rank}  (want 64)')
        print(f'  reconstruction max RELATIVE residual over ALL rows n=1..{Ncheck}: '
              f'{mx:.3e}  (want ~0)')
        print(f'  ==> C_w = sum |lambda|/e^8.5 = {C:.12f}')
        print(f'      receipt (interval-certified upper bound): {receipt}')
        agree = abs(C - receipt) < 5e-11
        print(f'      agreement to ~1e-11: {agree}')
        dom = max(bylev.items(), key=lambda kv: kv[1])
        print(f'      dominant (level, lift): M={dom[0][0]}, e={dom[0][1]} '
              f'-> {dom[1]:.6f} of C_w')
        ok = ok and rank == 64 and mx < 1e-60 and agree

    print('=' * 78)
    print('PARI INDEPENDENT REPRODUCTION: ' + ('PASS' if ok else 'FAIL'))
    return 0 if ok else 1

if __name__ == '__main__':
    sys.exit(main())


==> anc/code/d36_alg_system_export.json <==
{"b": {"side": "b", "chosen_rows": [169, 167, 165, 163, 159, 157, 151, 161, 155, 147, 149, 153, 145, 135, 139, 162, 141, 166, 133, 154, 117, 150, 170, 160, 137, 164, 148, 158, 143, 168, 125, 129, 127], "lifts": [[24, 1], [24, 1], [24, 1], [24, 1], [24, 1], [24, 1], [8, 1], [8, 3], [8, 1], [8, 3], [8, 1], [8, 3], [8, 1], [8, 3], [4, 1], [4, 2], [4, 3], [4, 6], [4, 1], [4, 2], [4, 3], [4, 6], [3, 1], [3, 2], [3, 4], [3, 8], [3, 1], [3, 2], [3, 4], [3, 8], [24, 1], [24, 1], [24, 1]], "V_lo": [[["637041501649837904852170268353175126807173907807223", "81129638414606681695789005144064"], ["687213999886673485670357476154608698603748828853961", "40564819207303340847894502572032"], ["-80985089436949609829101457448422514375244004579653", "324518553658426726783156020576256"], ["-42235727392181749156363702469853417539113139840567", "5070602400912917605986812821504"], ["-81735624866034599673807694378168528730383756882395", "10141204801825835211973625643008"], ["-519322527102779296754866581251042970552780651108207", "81129638414606681695789005144064"], ["-167210925160654750860181474170069282230330308068117", "20282409603651670423947251286016"], ["0", "1"], ["-209639199287814243616829976935902785890763803112331", "40564819207303340847894502572032"], ["0", "1"], ["-163715200678591058315540973068040358071924953886133", "81129638414606681695789005144064"], ["0", "1"], ["95516849904846614512133509569304218065763754980331", "5070602400912917605986812821504"], ["0", "1"], ["-497285289396561399759846025254666612642938063457065", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["398947342800254459523415508447959108974100691408473", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-401736878493756060860509981271252314877503966552353", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-21928385247813166807498036821774142738458394930933", "2535301200456458802993406410752"], ["0", "1"], ["0", "1"], ["0", "1"], ["639397811835862294226607876082359166684022018445297", "162259276829213363391578010288128"], ["33958082426931216433553669651519310787546410374787", "5070602400912917605986812821504"], ["-671723392043650739969214098217668511272755045211171", "81129638414606681695789005144064"]], [["637093376089711967924865193188392005087219527627053", "162259276829213363391578010288128"], ["-538797241625210180116028599859677920521303742884337", "81129638414606681695789005144064"], ["-621783077173685023859696786029508605793208146147601", "81129638414606681695789005144064"], ["639216276736180688467590766140335941628079004402657", "324518553658426726783156020576256"], ["585663610079955576441290328244701704084617537369043", "40564819207303340847894502572032"], ["273548636460598532044669178378424330420894544998983", "20282409603651670423947251286016"], ["238116404933508172570542212664412680804602504490587", "40564819207303340847894502572032"], ["0", "1"], ["-98270328545637560512109116426748569477168997798621", "10141204801825835211973625643008"], ["0", "1"], ["-7129520805398909241650135052902552479524665199977", "2535301200456458802993406410752"], ["0", "1"], ["-489049773060357922230778096128633390229277607292589", "40564819207303340847894502572032"], ["0", "1"], ["-424339062518289184922183679292311317463916748906873", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["54822227491859709064227377484346804467362479385", "4951760157141521099596496896"], ["0", "1"], ["0", "1"], ["0", "1"], ["632633592572566803893404352245827667359048155986593", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["419858460605640188712911943375281924468725238143569", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-55094113457947345625148178999093823174708056905623", "40564819207303340847894502572032"], ["-608236005069844475823585949803881446661679657486911", "81129638414606681695789005144064"], ["372599693937079299126454156493797307891466744988517", "81129638414606681695789005144064"]], [["-100473959172302316956189105758397994100043212247317", "324518553658426726783156020576256"], ["-248609016173752539893780698965409153412014486587603", "40564819207303340847894502572032"], ["366263694008852480566514245430078910807473192021357", "40564819207303340847894502572032"], ["346134198063867940061488902995733942519806612494461", "649037107316853453566312041152512"], ["61457954258045693666164098018354095788827942815317", "10141204801825835211973625643008"], ["467571317844451513306081741116608379921138092618707", "162259276829213363391578010288128"], ["163599424178209190234903936412425464172721654610141", "20282409603651670423947251286016"], ["296243792306696238397701853498138840861085087119897", "664613997892457936451903530140172288"], ["202799632697766296330318306070855635138083880924333", "649037107316853453566312041152512"], ["-255432977595001094168623446865204437429551333296123", "5316911983139663491615228241121378304"], ["101815811874899774281726968147542213833123053550341", "10141204801825835211973625643008"], ["-135235129031819534905259372716653426160731781283513", "166153499473114484112975882535043072"], ["-106135701369826133586677614160651502793909496092259", "20282409603651670423947251286016"], ["-611051270482839196646254402200604360858927507070095", "1329227995784915872903807060280344576"], ["530184451758622927455234900728296895043398065949771", "324518553658426726783156020576256"], ["0", "1"], ["-403716620321324618958790908476451994361607592870319", "5316911983139663491615228241121378304"], ["0", "1"], ["-38900532155395325743244220158163961182371397531655", "5070602400912917605986812821504"], ["0", "1"], ["-652165387189578322555552408042907499482953086351271", "1329227995784915872903807060280344576"], ["0", "1"], ["32243285491875255593866458166113289963242586666461", "10141204801825835211973625643008"], ["0", "1"], ["0", "1"], ["0", "1"], ["-105382701700731609390192268921986737638672556333399", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["436095259610594916539744857613921630816834135603739", "1298074214633706907132624082305024"], ["-588033496027872551716863291266813177358556851040795", "81129638414606681695789005144064"], ["-281518947840241988927980061961644012954841461138353", "20282409603651670423947251286016"]], [["346092455580376021199474550448070870526425254854367", "162259276829213363391578010288128"], ["140187070268039491269142663160480092588833527249855", "20282409603651670423947251286016"], ["-403679298399381701942560662968144882465315405411141", "40564819207303340847894502572032"], ["-403809931326723654083046180367793370531233921171791", "40564819207303340847894502572032"], ["583479748597646388065782865330535952967488799915319", "81129638414606681695789005144064"], ["-597400019752152800015077941828437748640013254522035", "162259276829213363391578010288128"], ["-77046252185064415231663847816991571054938931337203", "10141204801825835211973625643008"], ["0", "1"], ["-377040926793154044964032328724570450841487054487093", "81129638414606681695789005144064"], ["0", "1"], ["47008927879113957667676614540609421512256300635211", "5070602400912917605986812821504"], ["0", "1"], ["424431315944905939703829442095641791943797581204595", "40564819207303340847894502572032"], ["0", "1"], ["-197320337193605979718875486356662259151215867717139", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["211916949616256100345115459126209438826905904423607", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-747779427290586571344838914864636525641470180372285", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-635614015208967852476820246213856084429934870636313", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-744145151576816907464444564962364596561499265735689", "162259276829213363391578010288128"], ["330483157955257856084158307923019463246369460345007", "40564819207303340847894502572032"], ["657492842445478870219631268511736583979308679844665", "324518553658426726783156020576256"]], [["-136604960840322089796787244913183278818051104259119", "40564819207303340847894502572032"], ["43251803303959507736703471035405037310846550307037", "20282409603651670423947251286016"], ["576372160175060528781092791670669179077597067968473", "324518553658426726783156020576256"], ["574514193327897445186802301926399362545096422580571", "162259276829213363391578010288128"], ["249560722948033948178747794300315795091667365250385", "162259276829213363391578010288128"], ["113937826239701029486781888911100477782158856963223", "20282409603651670423947251286016"], ["-430435827760328053816510463123747204458003701094105", "40564819207303340847894502572032"], ["-389713908227116676937103940438633951427405030940899", "664613997892457936451903530140172288"], ["-424060277595355675639275702611085353961840061166167", "81129638414606681695789005144064"], ["534118222725644475978479073691137211378222796929443", "664613997892457936451903530140172288"], ["-9992232703053143837128328874132640740590015994067", "2535301200456458802993406410752"], ["106176111865507942359981151559678340346170546671787", "332306998946228968225951765070086144"], ["-588583188123015744203981610816512575328138216962123", "81129638414606681695789005144064"], ["-423578612386756173267529985239171068177056767592111", "664613997892457936451903530140172288"], ["254110465131434391801965849266431465318676435736709", "649037107316853453566312041152512"], ["0", "1"], ["-96748044789748018151429139233504067341899878022311", "5316911983139663491615228241121378304"], ["0", "1"], ["-74492315990093228403340181460789060673110526838743", "10141204801825835211973625643008"], ["0", "1"], ["-624429890910754050518301548559102187420521937926033", "1329227995784915872903807060280344576"], ["0", "1"], ["-600087102997514374624239043634317066191452059937299", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-207616787287700916383310062498019092970317503026587", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-83206398150769698960711791122603846646154697336433", "81129638414606681695789005144064"], ["-504975799881208944449990186184908588498561089637353", "162259276829213363391578010288128"], ["-209721159006390549415765257428713003123774921773765", "40564819207303340847894502572032"]], [["60348514243568364094841974283717006975573216708103", "10141204801825835211973625643008"], ["353062206957969496506694996356314750566800663929417", "81129638414606681695789005144064"], ["-666714185088686772031105932412502327568019174120497", "162259276829213363391578010288128"], ["-160549961710075851031578725409736584703494673092455", "20282409603651670423947251286016"], ["-681919183498677677138738265056368926232002354110323", "324518553658426726783156020576256"], ["-613633723061444039576121073770101761162670222140219", "649037107316853453566312041152512"], ["393667700164793192351610155560219904620024799632949", "162259276829213363391578010288128"], ["0", "1"], ["-429244027420808328842893730446205875681997069951779", "81129638414606681695789005144064"], ["0", "1"], ["673912927702245308531177833564369125795554404372711", "81129638414606681695789005144064"], ["0", "1"], ["512601476187818011457073087406404501187498884728111", "81129638414606681695789005144064"], ["0", "1"], ["-17984004222020108904597923334622845012722997491251", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-104443490984610006771304323607782094692283923532461", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-567279324554814476175858631658500073460729520647359", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["32565497458839827465666233401863231285306775074641", "5070602400912917605986812821504"], ["0", "1"], ["0", "1"], ["0", "1"], ["-611964994966370528095734692781284652915543001361023", "162259276829213363391578010288128"], ["618130127939346310009300860632489199457067301885651", "324518553658426726783156020576256"], ["-147032320816880430627093768841482788692010525205585", "40564819207303340847894502572032"]], [["127226498304956592180600339390545245282761898777335", "20282409603651670423947251286016"], ["30080544782658058961910958757512050195670261348873", "81129638414606681695789005144064"], ["457463831778407437103074796155979687716016338579433", "649037107316853453566312041152512"], ["-69605805371361921073691547097876485069106451097691", "20282409603651670423947251286016"], ["203630054839324109343430515092486634989797838017989", "162259276829213363391578010288128"], ["275795123967704869702539202235652709085674673364143", "2596148429267413814265248164610048"], ["-261921913312209375973370488254515053634949161231301", "40564819207303340847894502572032"], ["0", "1"], ["-462330645864820586337102827478669127203329436163687", "81129638414606681695789005144064"], ["0", "1"], ["-445607376068576738236792980176714913013385636957383", "81129638414606681695789005144064"], ["0", "1"], ["351897810656085207098343517696887190365563306609059", "162259276829213363391578010288128"], ["0", "1"], ["620664054359697965356756221434194867803753689310295", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["723846696082720532400136746862188668655049669968915", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["58677955412600429568536444745603180602507849654935", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-1559197049092473623495367892054103563360512231477", "316912650057057350374175801344"], ["0", "1"], ["0", "1"], ["0", "1"], ["10689408191466815577685612252432050827197567044733", "2535301200456458802993406410752"], ["276679681445879091241912892795679855617928911066741", "81129638414606681695789005144064"], ["213135674383330288996638432601018286442868652642271", "81129638414606681695789005144064"]], [["269795979627257730180233111248773251424618524546837", "324518553658426726783156020576256"], ["-302840078165075415828631223961854564438768321841547", "81129638414606681695789005144064"], ["-554365482148216906587770100760061724480765053232545", "162259276829213363391578010288128"], ["446977997779902127968353181965568955240319516668349", "1298074214633706907132624082305024"], ["164426958089623306176749708578713059097063165468485", "20282409603651670423947251286016"], ["139050634670625501815281113358810646723194222182913", "81129638414606681695789005144064"], ["579115301547980287989345521033945313117526743855711", "81129638414606681695789005144064"], ["0", "1"], ["-97790999326942295726976463596406478700443083037215", "162259276829213363391578010288128"], ["0", "1"], ["-366781637944620842155195031886679897630021124253909", "649037107316853453566312041152512"], ["0", "1"], ["222922860644276247242994811358436859100885737489295", "40564819207303340847894502572032"], ["0", "1"], ["704822513999368011392927850852803309829995592700027", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["-94339281231791003579854833352405136511803410606365", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["83401155039333448815175322006247457332816987257609", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-641794096373595113434680577575412632554889771980615", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-717886815511297641020847429988740786033616915393203", "81129638414606681695789005144064"], ["-500627150903930430268572811250753222360933369392035", "40564819207303340847894502572032"], ["-402947476179826679201032554854172443613747049068725", "81129638414606681695789005144064"]], [["-97994173021662821035609618917450265841156008466751", "162259276829213363391578010288128"], ["-470317297116116218642246826341897725550014543279339", "324518553658426726783156020576256"], ["-187420039914854403763486659315073357869490952140311", "81129638414606681695789005144064"], ["656294189835022789311189155628246373652580507361093", "1298074214633706907132624082305024"], ["455626740143700395799894901516360498586372767573895", "324518553658426726783156020576256"], ["213935185308417560716639961962042992019338635963651", "40564819207303340847894502572032"], ["-426900972158118794983674581116936013202266118213213", "162259276829213363391578010288128"], ["0", "1"], ["615830673400713321034468904715055691704363733668449", "162259276829213363391578010288128"], ["0", "1"], ["694257754903804587237537498154289252741875731069569", "324518553658426726783156020576256"], ["0", "1"], ["226449925640381902605667888310944734715666431156509", "324518553658426726783156020576256"], ["0", "1"], ["199620182048751243827866727288642837830638244864419", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["33557251316153153528875107346519638926467231444817", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-577592482051959680639857067289082198596498253474223", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["217775783772652143386876580727385557651094809810515", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["245081842348881716816566262832115485131598493112787", "2596148429267413814265248164610048"], ["-632369223915521719601542636143347382096541843313551", "81129638414606681695789005144064"], ["-158258228997718266064456239040663138683267099053311", "20282409603651670423947251286016"]], [["-92187233402774589511332534443022489645854125840311", "81129638414606681695789005144064"], ["-500210744515879457358604023755096183720592930088769", "649037107316853453566312041152512"], ["-322452440969159288017647947948687843119627950560455", "649037107316853453566312041152512"], ["193023134248853016884916622605007104111334416434345", "324518553658426726783156020576256"], ["751723791953967688759104784320089768271779825607", "1267650600228229401496703205376"], ["461369472908338769645104913558684463746371566701889", "324518553658426726783156020576256"], ["443386304841618109012878043952891233950054624683881", "40564819207303340847894502572032"], ["401439189235939834963107750225896821498159179878989", "664613997892457936451903530140172288"], ["560527916883300477494504956791807459534839346426671", "649037107316853453566312041152512"], ["-353001908657307271659350606044079355134011168520311", "2658455991569831745807614120560689152"], ["377156029437018464694633217782833016982001682895421", "324518553658426726783156020576256"], ["-125237778314612410678935403765929017069913574076013", "1329227995784915872903807060280344576"], ["-188298494082533491950353766565951536761634970542467", "162259276829213363391578010288128"], ["-135510521617762258107454730606569147121397587121759", "1329227995784915872903807060280344576"], ["200692846982281702130540800460378457216429551198173", "40564819207303340847894502572032"], ["0", "1"], ["-611281886050018526721521944879805169667828840687387", "2658455991569831745807614120560689152"], ["0", "1"], ["418007969149696699441468693323284990801378218611397", "81129638414606681695789005144064"], ["0", "1"], ["218996304439879826426653143183878552348493274144777", "664613997892457936451903530140172288"], ["0", "1"], ["-122467064007041369175270623985517235339563497599239", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["618617580594895447394669334986178697479375981599521", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-629779700018912847285002640553415790677026031198555", "324518553658426726783156020576256"], ["-735030559105260639288894207124227408419993072534001", "324518553658426726783156020576256"], ["-84860644859607178285237180596186981692093661777615", "162259276829213363391578010288128"]], [["-470188640769291798123018921075462093377625191025619", "324518553658426726783156020576256"], ["543222208507184164365441132604420537691154285914915", "324518553658426726783156020576256"], ["470633209687916627636570748527634438522990486564779", "162259276829213363391578010288128"], ["-405110940144505076116267674863818664853726458722869", "324518553658426726783156020576256"], ["294406043674201352946381820571815622904569863686901", "324518553658426726783156020576256"], ["448199870877985277728887095547823113790334499347823", "324518553658426726783156020576256"], ["-407058869889794120658715242703275101018813298951231", "162259276829213363391578010288128"], ["0", "1"], ["630862675259920541134747385584703732063534637047237", "162259276829213363391578010288128"], ["0", "1"], ["-302115772030403110325327738413470387975254886216139", "81129638414606681695789005144064"], ["0", "1"], ["479278741115667239666247443647485042989300122550797", "324518553658426726783156020576256"], ["0", "1"], ["-434511227021381884881338548296496285968177136521427", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["23694227744906401495434125825012796045395380687585", "10141204801825835211973625643008"], ["0", "1"], ["0", "1"], ["0", "1"], ["-626653816535362388644855607926830512689374282674833", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["389759409693544027204534272010208083921307222368189", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-660608136202114172270926800888243478223256683246117", "324518553658426726783156020576256"], ["-1843996419182553567436689443047673340245350111359", "10141204801825835211973625643008"], ["-436100119658261187558271643586962340611722686835415", "162259276829213363391578010288128"]], [["-435857025571357557709609865562414529842968497125757", "2596148429267413814265248164610048"], ["-670927606067779678837443388403959247225133034887405", "649037107316853453566312041152512"], ["-165713866564803947523531062021263655978168269527467", "81129638414606681695789005144064"], ["614499920714617841534968131711027927551571587574643", "324518553658426726783156020576256"], ["385064745254868705640408696982045552290805838128199", "162259276829213363391578010288128"], ["-517236595273085702920641042509572608135364760862263", "1298074214633706907132624082305024"], ["-238530884253960269044344135597078385608218567178691", "162259276829213363391578010288128"], ["-356590599004805593391060899551898165743759021806487", "2658455991569831745807614120560689152"], ["578157763296449740833377263695592331203520885122179", "162259276829213363391578010288128"], ["709472414650350543228839141024763758767425890492853", "2658455991569831745807614120560689152"], ["741927940960390525011818429234944633790916657521815", "649037107316853453566312041152512"], ["-407160766857031977945523724029277861058862475088227", "664613997892457936451903530140172288"], ["199703022682181653779585098208826701831155444193627", "41538374868278621028243970633760768"], ["666269501298689690399531091922642553899253510097969", "5316911983139663491615228241121378304"], ["-142150857891935605485633142057283495482718399528327", "40564819207303340847894502572032"], ["0", "1"], ["600470336936130672880667236431028620814959844120399", "2658455991569831745807614120560689152"], ["0", "1"], ["-39776883159651093059191456958453365453800805288709", "20282409603651670423947251286016"], ["0", "1"], ["-353346688754064210309523196840736160940411627134305", "1329227995784915872903807060280344576"], ["0", "1"], ["-694965773104558169847892087010504725560482440202535", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-16481618408223078770720915229940718035283012914513", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-650520684521337396773363153051987487837284774568423", "649037107316853453566312041152512"], ["-406043784209396508700534146534069518601061011374247", "324518553658426726783156020576256"], ["592962675077484396902430541017550403849363647578699", "5192296858534827628530496329220096"]], [["445861075592770728449071131759758755437229989600309", "324518553658426726783156020576256"], ["60322609060549818600736348463426532615400984198583", "10141204801825835211973625643008"], ["-260020041033917686738246002171094722167519779770003", "40564819207303340847894502572032"], ["-339662954273339631610890505364887133389436708788853", "649037107316853453566312041152512"], ["-28632634726125374778829131297764753888403794357645", "10141204801825835211973625643008"], ["-316103274008852648833328802486827292261704152237911", "649037107316853453566312041152512"], ["-625798670399816052721572854535485959324955742427623", "324518553658426726783156020576256"], ["0", "1"], ["485713550245588215977827500443632906774623617149183", "2596148429267413814265248164610048"], ["0", "1"], ["133873330879446584298753095735909358865939417917465", "40564819207303340847894502572032"], ["0", "1"], ["-307872175167799914768262003907156644682671956309931", "162259276829213363391578010288128"], ["0", "1"], ["582693962698586796796649590143499741586836091981919", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["324205903578992160766954741732614147530871323689867", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["690521756133270172706368548178882512754226953385995", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["30438943458749419881249269227462261994980568609205", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["144142410417716594086190298152994547959661319046255", "1298074214633706907132624082305024"], ["-49710859321432536788234869436366155758941761965377", "40564819207303340847894502572032"], ["464275023315312641757654893544645600424534950185691", "81129638414606681695789005144064"]], [["320724663006386478854181342243169536408081597252885", "2596148429267413814265248164610048"], ["-578216339064393584380644977079181683997389569495257", "1298074214633706907132624082305024"], ["248070422567412496420749958109909949206421795307035", "649037107316853453566312041152512"], ["-369987262181773941081684297569773293486389787079529", "5192296858534827628530496329220096"], ["-420931088109907635330946454730309744436082569517223", "1298074214633706907132624082305024"], ["145402468960560394799943799625469529772638108462115", "649037107316853453566312041152512"], ["-500691319120417316906253827470116400431045852931637", "324518553658426726783156020576256"], ["-649747696491517048161738598204223162037262530424693", "2658455991569831745807614120560689152"], ["401554364047015055006757888073625998379823235089113", "649037107316853453566312041152512"], ["-203354968978850213041726019259511557676826689499413", "5316911983139663491615228241121378304"], ["-19604048003729960612347480694488831296398200470621", "20282409603651670423947251286016"], ["-722869090753500236826610411705608110380858581264631", "42535295865117307932921825928971026432"], ["-651103190018528035334901636936603426143831386646517", "649037107316853453566312041152512"], ["203518673733461199823924213442993297369481597496851", "680564733841876926926749214863536422912"], ["-693690935970722455768912372213432179857541996997371", "162259276829213363391578010288128"], ["0", "1"], ["430750315822763322883761174015525319778779541418069", "1329227995784915872903807060280344576"], ["0", "1"], ["410358559892202897410106379240776016116464383273895", "5192296858534827628530496329220096"], ["0", "1"], ["-449865654387132546972382990291271767974897822411715", "10633823966279326983230456482242756608"], ["0", "1"], ["-99277768187202803737303577419230864526070377029405", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["268736549871445856187901223425873489372563134628015", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-387050690734910587765345713077883451458690720045581", "20769187434139310514121985316880384"], ["713450004276948868593409492089043217390065359769003", "2596148429267413814265248164610048"], ["-550177964070587604161102813502911040815348003783243", "1298074214633706907132624082305024"]], [["99012552554251822243880080273071671465700192739221", "81129638414606681695789005144064"], ["-560128588084317139634504006851553387995263561684897", "1298074214633706907132624082305024"], ["-14587724512458291626287941099998104351165534278753", "10141204801825835211973625643008"], ["-739531856029527692475624456317431404485212644471789", "649037107316853453566312041152512"], ["-524023299887938303678708988708526139268350910949603", "162259276829213363391578010288128"], ["-47137378671163723163889438260022895424414166474985", "20282409603651670423947251286016"], ["-255415255727785332124934130894552635127683053229739", "1298074214633706907132624082305024"], ["0", "1"], ["79176891287365733081851645566746460308864035709071", "40564819207303340847894502572032"], ["0", "1"], ["74314869451847523832722951788846834055045337631141", "40564819207303340847894502572032"], ["0", "1"], ["685666149087768929635269076323466136435858240840003", "324518553658426726783156020576256"], ["0", "1"], ["550719298343628984140145376367734315599838139124015", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["399389446866038478485270672241725018512702938830217", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["43095283449128376149881904171910590819898093661867", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["267615596111075704594059408328745925776348442670889", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["575147524850163551111980823302691755585915472347895", "324518553658426726783156020576256"], ["-395900133928674838680207569215860143124077680511379", "162259276829213363391578010288128"], ["271191439853893567389919506008530190591684028340929", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["536336269074825370919482157655302497960830500972237", "10384593717069655257060992658440192"], ["0", "1"], ["-374643297934211587126518253920049712643402925507343", "85070591730234615865843651857942052864"], ["0", "1"], ["-379392278713217498797667548757319111466798919697525", "20769187434139310514121985316880384"], ["0", "1"], ["-293330634320145855552373761015015745152404472869071", "1361129467683753853853498429727072845824"], ["396346630631276366589555267195565961000719734833641", "324518553658426726783156020576256"], ["153942894486032432720613449177916459309867085314227", "83076749736557242056487941267521536"], ["0", "1"], ["0", "1"], ["-626416132306467800680109974398906824152732841773983", "5192296858534827628530496329220096"], ["307885788972064865441226898355832918620052407328201", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-500767928596343094691427109375305058532678774811135", "1298074214633706907132624082305024"], ["-66380249221266075604827737552375278553335518542661", "40564819207303340847894502572032"], ["427240401621407220300516246929168047887833389987917", "324518553658426726783156020576256"], ["572356044995180880942144549179742802619902585477187", "83076749736557242056487941267521536"], ["149347274969958756035258327914535694072834964903593", "324518553658426726783156020576256"], ["346900585717201273052281257967380965066030951205067", "324518553658426726783156020576256"], ["165613696046625332391536774014173704555339972350371", "40564819207303340847894502572032"], ["599782421255192500812969528058033426233692300460929", "2658455991569831745807614120560689152"], ["406259589995597164017208823689489274952922290449249", "2596148429267413814265248164610048"], ["-255848828147908874378807194622011844573397219412003", "10633823966279326983230456482242756608"], ["-398904205332972458804959430131342406403963841040537", "162259276829213363391578010288128"], ["264918879917309838155384951325534239212028686910351", "1329227995784915872903807060280344576"], ["-728016707746644928024801391168943832793144131420319", "649037107316853453566312041152512"], ["-523923063186860302759687587842293704020858606548533", "5316911983139663491615228241121378304"], ["-488528391876221958859241795490186322826890195380217", "10384593717069655257060992658440192"], ["0", "1"], ["371997010936623121618615691828506374414682080479769", "170141183460469231731687303715884105728"], ["0", "1"], ["493695765070638408836181668455299165778045460610379", "162259276829213363391578010288128"], ["0", "1"], ["129324745037779343060659244860554996031529288709029", "664613997892457936451903530140172288"], ["0", "1"], ["-172535324389628089022979889035407813151834823554989", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-125170704266037073652125227077708893762452007837587", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-118534420558653114509074408739585097795030174256095", "81129638414606681695789005144064"], ["-152605255544840781056668221038819059165508500118641", "162259276829213363391578010288128"], ["510998676929157393050403447216025649545954105902601", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["732301573613094033082697593556832888543897743142769", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["136401112484182686439478136794350255974145067839853", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["-382027878334408174288382005501130074311414663292739", "40564819207303340847894502572032"], ["-593525695136975905411627215578222046686990469356231", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["540836465450313011408484384114468208624355234077057", "324518553658426726783156020576256"], ["-4153485530679705717427775003610901080628837139815", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["205551821718269095389133901912673191527308226605001", "2596148429267413814265248164610048"], ["-443613085230096404651663987141013686162433793597331", "324518553658426726783156020576256"], ["-466460845196083003765143186941531768793481147822779", "649037107316853453566312041152512"], ["-573763463663748654793251528453593824685416000875479", "5192296858534827628530496329220096"], ["-333888042447087854704839600668108506702216220567485", "324518553658426726783156020576256"], ["404444810718390792126412173125293739281995850793277", "10384593717069655257060992658440192"], ["-83536947897178068704133817562765588024904879549139", "81129638414606681695789005144064"], ["0", "1"], ["-191450472445059496509231869870907053555833785997069", "162259276829213363391578010288128"], ["0", "1"], ["-289638671201238848601784870787159973163859329569821", "324518553658426726783156020576256"], ["0", "1"], ["381244685184012724114217692081237894834142345962721", "324518553658426726783156020576256"], ["0", "1"], ["220905515490841988337136064670543677457897818190299", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["-638040694703874025272833831432869099907753915584283", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["0", "1"], ["85391965761731529446432198203226522401989065313481", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-267290301612339453032013282958537212434747266591653", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["514896852038507128421618428229182147209266211014285", "162259276829213363391578010288128"], ["268284035238007363989736457647824998303834781525461", "81129638414606681695789005144064"], ["-54004252411183768804481772756082915112903561598627", "40564819207303340847894502572032"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-682310495287310092143689299571894896396634275284501", "5316911983139663491615228241121378304"], ["0", "1"], ["0", "1"], ["0", "1"], ["329400186955708086610084551366207709735740388199161", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["-305934244667212140394220031384058793617370765507133", "649037107316853453566312041152512"], ["-118826298766452069623496471981673544549994075488385", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["65261786677179534477341917086547967180903272522527", "81129638414606681695789005144064"], ["-256611228792551308178659086776946900620272500579815", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-453988902445726320355592418480859709317463069908893", "2596148429267413814265248164610048"], ["565350630511656472503744333229144906386467144788571", "2596148429267413814265248164610048"], ["20244708134032848457742850590825388237050035452455", "162259276829213363391578010288128"], ["-506449214958459322458207604767617265232711514195423", "20769187434139310514121985316880384"], ["-687113916664439536297284668454346584965059479578947", "20769187434139310514121985316880384"], ["670425511187248132097279334630246128481793743542981", "10384593717069655257060992658440192"], ["-656371602189434944212051661433297478871019656808439", "5192296858534827628530496329220096"], ["-490619786042629824693768030626915349537666935712011", "42535295865117307932921825928971026432"], ["420707678471927466763804255402120363102869708314753", "2596148429267413814265248164610048"], ["64532665531807479711868028755058572374111290375833", "5316911983139663491615228241121378304"], ["-307778712451645857717215147995813774564653841151443", "5192296858534827628530496329220096"], ["168905104748942601978051669041844684141969238865537", "5316911983139663491615228241121378304"], ["380441492569663161871226075930320355575765164891043", "166153499473114484112975882535043072"], ["158658441997592559869168911001648787550981685665169", "2658455991569831745807614120560689152"], ["128013239853267414623859013506884661352276140732613", "162259276829213363391578010288128"], ["0", "1"], ["-540750540706641920397646529362989146934442501167209", "10633823966279326983230456482242756608"], ["0", "1"], ["-551571678314788219644089120889643922975753245278167", "1298074214633706907132624082305024"], ["0", "1"], ["-306233185366744448769110818757953091095080937201231", "5316911983139663491615228241121378304"], ["0", "1"], ["-277697032615788670389602936362833066764492862767003", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-247041539220384784627442428662281512644873467528145", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["0", "1"], ["396551744181253906518388044425007804079690979418987", "2596148429267413814265248164610048"], ["-437812287255763971657774142498991204806006237986669", "2596148429267413814265248164610048"], ["-544403826995808465520996485038325060015478736597711", "20769187434139310514121985316880384"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-641582121259401983878357007610767049904991185919217", "166153499473114484112975882535043072"], ["0", "1"], ["122135496804117370404624939078487907271746027464613", "680564733841876926926749214863536422912"], ["0", "1"], ["-204092548589781892297639567202592016842788128417057", "20769187434139310514121985316880384"], ["0", "1"], ["-213850056475227234785560109734844858074857943475389", "340282366920938463463374607431768211456"], ["287930866822631288435084523786999639665749538975787", "162259276829213363391578010288128"], ["447334808724880155722127247619192696564249624165877", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["-384356838753576113764351932583023497328048659688547", "649037107316853453566312041152512"], ["94456386452510626207933065224854536504779686685487", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-423310709651616045803145094290268036107011266371003", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["517951770393526179618641451728950893930893658634505", "83076749736557242056487941267521536"], ["0", "1"], ["0", "1"], ["720379269180878946382209580125197673522895098820207", "40564819207303340847894502572032"], ["559597389026907582901736105522406029791940536136761", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["292361466256945307663358664500357859414977107675563", "324518553658426726783156020576256"], ["-574786861711989943055418902202089187588166254499909", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-723988798959895232736640087171755829722933795611935", "81129638414606681695789005144064"], ["-394597867657357439111620018754394913981954787712609", "10384593717069655257060992658440192"], ["-653950739283635953472181011279580329585874525244493", "5316911983139663491615228241121378304"], ["-447244079576583712366023221029354416844693436565413", "1361129467683753853853498429727072845824"], ["-95509561153976538469511309976049887678363999486045", "20282409603651670423947251286016"], ["59112276740077765538196053806893007486537708642817", "2596148429267413814265248164610048"], ["523539997495853670543153488523007791567101744500565", "21267647932558653966460912964485513216"], ["-31636568791132151301639792051878520584479021058343", "170141183460469231731687303715884105728"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-338447541974237109475065939976188478941986054821747", "649037107316853453566312041152512"], ["-213776592338112653717578211472116814920561678589289", "324518553658426726783156020576256"], ["660174464010703906818644156774206840038152794477", "633825300114114700748351602688"], ["-291544924491751283012705992308025791876278911818131", "649037107316853453566312041152512"], ["223078634800964407707517224587583317041652803717581", "81129638414606681695789005144064"], ["-389505246097327331123573167030090115835882536109613", "649037107316853453566312041152512"], ["85823033120907627312484782151542643896330911868943", "81129638414606681695789005144064"], ["0", "1"], ["737794950583403569124965066217859278556678445581493", "10384593717069655257060992658440192"], ["0", "1"], ["708181250534208422275719983997787973993372310976309", "10384593717069655257060992658440192"], ["0", "1"], ["-427820764369566111848125063011308539147531308952301", "162259276829213363391578010288128"], ["0", "1"], ["500238283062408465724407396878347304886309892630111", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-632302171040392190041342323308450604965274158726201", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["423110676734526403711666927483456240299966630877939", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-483103976800423181282392994254817212193277446338741", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["662984188292043182185687517560594636063868526815851", "324518553658426726783156020576256"], ["-51563819505094226492346602098125859264516072007193", "81129638414606681695789005144064"], ["-439795847290343263416593811996868926155978925488627", "649037107316853453566312041152512"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-102443783180880642506840168965147796457059485354221", "10141204801825835211973625643008"], ["-455856597850291336531146808515503927485266047017083", "20769187434139310514121985316880384"], ["-354113690997485288104493869866201935577148271596035", "10633823966279326983230456482242756608"], ["0", "1"], ["205994362344929676665105255001019202350848134201385", "20282409603651670423947251286016"], ["433117490288939642723566745451134406441682600600705", "83076749736557242056487941267521536"], ["-425757618100327991174208695234991517533731031412009", "5316911983139663491615228241121378304"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["20264715886548131056881936349857058673980162897979", "2535301200456458802993406410752"], ["721395024948173341405343338910866692138768692064917", "41538374868278621028243970633760768"], ["4378019044192848709565349281170452169506875341047", "166153499473114484112975882535043072"], ["0", "1"], ["646093577252295885566825517408443731868875669569965", "324518553658426726783156020576256"], ["339614183473071821361667479156118865972312121458519", "332306998946228968225951765070086144"], ["-166921596415007740447041323850276506368848636572851", "10633823966279326983230456482242756608"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-589374396796769207729980403138729852101783497491075", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["-264383130506560501053450070621581250072156266829077", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["681986288615764761678654632470729732396751124290209", "81129638414606681695789005144064"], ["132443340191994107813256847372741700360333503525287", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["708030826867308192817265398678295647267462098457757", "1298074214633706907132624082305024"], ["-347999705792912019640853024950441223997263355941399", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["568887493982362669910956817620790214636383967478681", "1298074214633706907132624082305024"], ["486154591453220701145725048724429212055859628690249", "162259276829213363391578010288128"], ["119561236016147047599866760665989512919889878085997", "40564819207303340847894502572032"], ["236899227078792751396419724767659986544546872379505", "1298074214633706907132624082305024"], ["401287686780726450173870135844543702752067009534471", "649037107316853453566312041152512"], ["538972518870001329969233125536951570226378883956591", "649037107316853453566312041152512"], ["299263873723573951325255247689952547748253873184991", "1298074214633706907132624082305024"], ["0", "1"], ["528448434522105749911925095510811194890598917957651", "2596148429267413814265248164610048"], ["0", "1"], ["-57579573430452514020806997231580627539743132753211", "20282409603651670423947251286016"], ["0", "1"], ["-142781282126679881585486988284954264519662819798503", "40564819207303340847894502572032"], ["0", "1"], ["-29994796667316277995477940149691953037776010837367", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-399803756569306030519605541577440181904022247884631", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["360760112414841653754002871070823557463794293638579", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["387500767540628255842427714132535593196546952929215", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["-446800225312606801583959054364330233278414334001041", "162259276829213363391578010288128"], ["721699595866928151993526438209105136641930223073821", "162259276829213363391578010288128"], ["-278564396585679926727404102161990217709858839368085", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["48309053227217351148073520689064517718918933679789", "40564819207303340847894502572032"], ["528625457495248824080756447046802167652533050870981", "166153499473114484112975882535043072"], ["588072294649042639818774346285904966295740325135029", "85070591730234615865843651857942052864"], ["57102510913948406622870897136743985583697565878051", "5444517870735015415413993718908291383296"], ["204435537018803847420295928033816600790734907757913", "81129638414606681695789005144064"], ["-98829338139325697288403889804136098364913693739047", "5192296858534827628530496329220096"], ["-207795564958942288531691927571513835482738244947847", "21267647932558653966460912964485513216"], ["102132269848662917134474529096283934891448117079211", "680564733841876926926749214863536422912"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-189437698929359119229913038824154800339777997251061", "324518553658426726783156020576256"], ["-492175495342789804927327435005273034911864323997247", "324518553658426726783156020576256"], ["536760952755639458220840822935108777890944021792971", "1298074214633706907132624082305024"], ["478884158742720140910454935552530868865754916124857", "1298074214633706907132624082305024"], ["-618852660841382616377860551024088192739673501655675", "2596148429267413814265248164610048"], ["461638192498330110103270009929132320671104870674535", "649037107316853453566312041152512"], ["366716458590451478689476141577226994751518705278781", "41538374868278621028243970633760768"], ["0", "1"], ["-380735573985381069418262387941004883787948691859655", "649037107316853453566312041152512"], ["0", "1"], ["117493898821018194523369797363631231598520337457091", "162259276829213363391578010288128"], ["0", "1"], ["-58719781001956408925614286964318761839466734149913", "81129638414606681695789005144064"], ["0", "1"], ["-367630545093270221506475221122835735510278817545787", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["662359643166512446618610006300556216615548545161753", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["495761371153488325011675926929323083515036720937037", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["593182467964719203549194658042876663813084080612639", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-65160867170985472779660005497644631932153311228933", "649037107316853453566312041152512"], ["731439185675154981978057772764555205441768469128623", "1298074214633706907132624082305024"], ["353671619910243022655085136939609308434184458818979", "324518553658426726783156020576256"]], [["-401662983308414013589601347291684803690651598448109", "649037107316853453566312041152512"], ["-8037654112736823979506728668416574660890949507849", "20282409603651670423947251286016"], ["467878468770220485494241923656663464520351508010111", "2596148429267413814265248164610048"], ["102781172468150017297010847337127622753029508878711", "162259276829213363391578010288128"], ["83892508967972933635322705272799002107185973149405", "324518553658426726783156020576256"], ["471644284111789029187526428411002063827169924836345", "1298074214633706907132624082305024"], ["-472228474040369763757948894405105664356831793964809", "324518553658426726783156020576256"], ["-26722044310295018301757293330346583345883759416553", "332306998946228968225951765070086144"], ["-99860596026936512099248356623765733321347259198547", "649037107316853453566312041152512"], ["125777788885772867006105990351114448520332198872509", "5316911983139663491615228241121378304"], ["-471244120650011073201365841974925526372570349745915", "324518553658426726783156020576256"], ["625922028102015893949142823027410836581036120228741", "5316911983139663491615228241121378304"], ["139767650997782185617260142376474792023649468473887", "162259276829213363391578010288128"], ["201169822247194282453812360936408518411974136614201", "2658455991569831745807614120560689152"], ["593169414330475603025063456892806061034838018157245", "324518553658426726783156020576256"], ["0", "1"], ["-225838715599022965653294482421636640556824625323595", "2658455991569831745807614120560689152"], ["0", "1"], ["-531626952362812186881834805017492413633652728701585", "1298074214633706907132624082305024"], ["0", "1"], ["-139260907088589633081360863072302334876721162187271", "5316911983139663491615228241121378304"], ["0", "1"], ["418639588841804881379396358094852918060017571063093", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-156168616842243832311809776898866922588256533530973", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-226130792592718014167894466823431356478738717026565", "2596148429267413814265248164610048"], ["520613084200696203961756786233785028752040509723395", "1298074214633706907132624082305024"], ["-73735374105258576263978883388041162087163337614691", "324518553658426726783156020576256"]], [["423532623524096373659831110556937865135835753194545", "1298074214633706907132624082305024"], ["307072931436931912241084162891766478056062527794663", "649037107316853453566312041152512"], ["627932779604858977352992969771158139120213026527959", "1298074214633706907132624082305024"], ["412513557336996159062122789937735293839783052552493", "649037107316853453566312041152512"], ["-294323033770299876609128207485383841385332049519795", "1298074214633706907132624082305024"], ["-399976623707448081297874966997149776320468617426487", "324518553658426726783156020576256"], ["210078050455682299510235728787348487319839987330001", "649037107316853453566312041152512"], ["0", "1"], ["-449923147069292815181460926646547952808584445368939", "324518553658426726783156020576256"], ["0", "1"], ["196876164212125621478160236569480066448337864814105", "162259276829213363391578010288128"], ["0", "1"], ["-379143257550323899145726980139675056162922084807285", "2596148429267413814265248164610048"], ["0", "1"], ["229747885903052170019129898722915305388770812234953", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-514178584816946376705885293062108145372800213224921", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-237698288385598806538682723190448125894540149311511", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["60017110547542139650964815646477406859079119093231", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-485309874738989224465858732476129182397445390692687", "1298074214633706907132624082305024"], ["442293509718730648195279012880288610530614607684905", "2596148429267413814265248164610048"], ["636726920623655927670369624681783856545249312766523", "649037107316853453566312041152512"]]], "V_hi": [[["637041501649837904852170268353175126859562491245725", "81129638414606681695789005144064"], ["171803499971668371417589369038652174660052698709391", "10141204801825835211973625643008"], ["-80985089436949609829101457448422514303422519771709", "324518553658426726783156020576256"], ["-337885819137453993250909619758827340304080370566225", "40564819207303340847894502572032"], ["-653884998928276797390461555025348229480798978414029", "81129638414606681695789005144064"], ["-259661263551389648377433290625521485227381659922267", "40564819207303340847894502572032"], ["-334421850321309501720362948340138564454634164315859", "40564819207303340847894502572032"], ["0", "1"], ["-419278398575628487233659953871805571741585662022363", "81129638414606681695789005144064"], ["0", "1"], ["-40928800169647764578885243267010089513629369048973", "20282409603651670423947251286016"], ["0", "1"], ["382067399619386458048534038277216872268029332953941", "20282409603651670423947251286016"], ["0", "1"], ["-248642644698280699879923012627333306295378353461425", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["398947342800254459523415508447959109058867628600965", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-200868439246878030430254990635626157295605182048549", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-350854163965010668919968589148386283811351039843053", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["639397811835862294226607876082359167191641056775019", "162259276829213363391578010288128"], ["543329318830899462936858714424308973932094478784949", "81129638414606681695789005144064"], ["-335861696021825369984607049108834255334017006976597", "40564819207303340847894502572032"]], [["637093376089711967924865193188392005095662753868925", "162259276829213363391578010288128"], ["-538797241625210180116028599859677920515427259014019", "81129638414606681695789005144064"], ["-310891538586842511929848393014754302895873905013771", "40564819207303340847894502572032"], ["639216276736180688467590766140335941633820582800897", "324518553658426726783156020576256"], ["585663610079955576441290328244701704099145905975197", "40564819207303340847894502572032"], ["547097272921197064089338356756848660845719946070203", "40564819207303340847894502572032"], ["476232809867016345141084425328825361610243379441819", "81129638414606681695789005144064"], ["0", "1"], ["-196540657091275121024218232853497138953477757458511", "20282409603651670423947251286016"], ["0", "1"], ["-456289331545530191465608643385763358686661118596437", "162259276829213363391578010288128"], ["0", "1"], ["-489049773060357922230778096128633390228443918174599", "40564819207303340847894502572032"], ["0", "1"], ["-424339062518289184922183679292311317462748980045195", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["224551843806657368327075338175884511100213778739613", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["632633592572566803893404352245827667383047338225353", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["419858460605640188712911943375281924469059166572763", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-220376453831789382500592715996375292657516769396683", "162259276829213363391578010288128"], ["-608236005069844475823585949803881446553440853978441", "81129638414606681695789005144064"], ["93149923484269824781613539123449326985158162032609", "20282409603651670423947251286016"]], [["-401895836689209267824756423033591975865114389326247", "1298074214633706907132624082305024"], ["-497218032347505079787561397930818306777479757565285", "81129638414606681695789005144064"], ["732527388017704961133028490860157821626392636304721", "81129638414606681695789005144064"], ["692268396127735880122977805991467885219628847733511", "1298074214633706907132624082305024"], ["491663634064365549329312784146832766541833452001519", "81129638414606681695789005144064"], ["467571317844451513306081741116608380046252156820305", "162259276829213363391578010288128"], ["654397696712836760939615745649701856698550629720671", "81129638414606681695789005144064"], ["148121896153348119198850926749069420430542543563689", "332306998946228968225951765070086144"], ["405599265395532592660636612141711270682537759325857", "1298074214633706907132624082305024"], ["-510865955190002188337246893730408874859102666398579", "10633823966279326983230456482242756608"], ["203631623749799548563453936295084427669011299848769", "20282409603651670423947251286016"], ["-540940516127278139621037490866613704642927125124813", "664613997892457936451903530140172288"], ["-106135701369826133586677614160651502790748830120491", "20282409603651670423947251286016"], ["-38190704405177449790390900137537772553682969190739", "83076749736557242056487941267521536"], ["265092225879311463727617450364148447554937017943535", "162259276829213363391578010288128"], ["0", "1"], ["-100929155080331154739697727119112998590401898210885", "1329227995784915872903807060280344576"], ["0", "1"], ["-622408514486325211891907522530623378863948568453417", "81129638414606681695789005144064"], ["0", "1"], ["-652165387189578322555552408042907499482953086254987", "1329227995784915872903807060280344576"], ["0", "1"], ["515892567870004089501863330657812639593897033471919", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-421530806802926437560769075687946950549624891530453", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["436095259610594916539744857613921633404851299042219", "1298074214633706907132624082305024"], ["-588033496027872551716863291266813176509985636866371", "81129638414606681695789005144064"], ["-281518947840241988927980061961644012858483425646753", "20282409603651670423947251286016"]], [["692184911160752042398949100896141741059075163591311", "324518553658426726783156020576256"], ["280374140536078982538285326320960185178750128299179", "40564819207303340847894502572032"], ["-100919824599845425485640165742036220616262051310475", "10141204801825835211973625643008"], ["-100952482831680913520761545091948342632742819993941", "10141204801825835211973625643008"], ["291739874298823194032891432665267976489062046669949", "40564819207303340847894502572032"], ["-597400019752152800015077941828437748634258179150519", "162259276829213363391578010288128"], ["-308185008740257660926655391267966284219563374444241", "40564819207303340847894502572032"], ["0", "1"], ["-5891264481143031952563005136321413294378316105943", "1267650600228229401496703205376"], ["0", "1"], ["376071423032911661341412916324875372098318762716995", "40564819207303340847894502572032"], ["0", "1"], ["424431315944905939703829442095641791944104292633749", "40564819207303340847894502572032"], ["0", "1"], ["-197320337193605979718875486356662259150996241764545", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["211916949616256100345115459126209438827619467440707", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-373889713645293285672419457432318262803125788297473", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-79451751901120981559602530776732010553711231987521", "10141204801825835211973625643008"], ["0", "1"], ["0", "1"], ["0", "1"], ["-744145151576816907464444564962364596546461645206531", "162259276829213363391578010288128"], ["660966315910515712168316615846038926532131501851117", "81129638414606681695789005144064"], ["328746421222739435109815634255868292025441507086331", "162259276829213363391578010288128"]], [["-4268905026260065306149601403536977463051343818179", "1267650600228229401496703205376"], ["692028852863352123787255536566480596978089366986051", "324518553658426726783156020576256"], ["144093040043765132195273197917667294769680572696231", "81129638414606681695789005144064"], ["574514193327897445186802301926399362545649436261677", "162259276829213363391578010288128"], ["249560722948033948178747794300315795102924713867685", "162259276829213363391578010288128"], ["455751304958804117947127555644401911130158334133237", "81129638414606681695789005144064"], ["-107608956940082013454127615780936801114476735053291", "10141204801825835211973625643008"], ["-97428477056779169234275985109658487856851257733177", "166153499473114484112975882535043072"], ["-106015069398838918909818925652771338490299684290117", "20282409603651670423947251286016"], ["534118222725644475978479073691137211378222796963521", "664613997892457936451903530140172288"], ["-319751446497700602788106523972244503698604286342299", "81129638414606681695789005144064"], ["212352223731015884719962303119356680692341093355309", "664613997892457936451903530140172288"], ["-588583188123015744203981610816512575327822484942399", "81129638414606681695789005144064"], ["-423578612386756173267529985239171068177056767577417", "664613997892457936451903530140172288"], ["254110465131434391801965849266431465322073243887169", "649037107316853453566312041152512"], ["0", "1"], ["-386992179158992072605716556934016269367599512059531", "21267647932558653966460912964485513216"], ["0", "1"], ["-595938527920745827226721451686312485383504697795639", "81129638414606681695789005144064"], ["0", "1"], ["-78053736363844256314787693569887773427565242229855", "166153499473114484112975882535043072"], ["0", "1"], ["-300043551498757187312119521817158533086624743700505", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-415233574575401832766620124996038185940381738909143", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-332825592603078795842847164490415386568689709271303", "324518553658426726783156020576256"], ["-504975799881208944449990186184908588456806775001473", "162259276829213363391578010288128"], ["-26215144875798818676970657178589125389879181741263", "5070602400912917605986812821504"]], [["15087128560892091023710493570929251744388343930357", "2535301200456458802993406410752"], ["706124413915938993013389992712629501177702711851829", "162259276829213363391578010288128"], ["-333357092544343386015552966206251163778586104317303", "81129638414606681695789005144064"], ["-642199846840303404126314901638946338808647853993187", "81129638414606681695789005144064"], ["-21309974484333677410585570783011528931058290102025", "10141204801825835211973625643008"], ["-306816861530722019788060536885050880462791026995005", "324518553658426726783156020576256"], ["393667700164793192351610155560219904627290219861321", "162259276829213363391578010288128"], ["0", "1"], ["-214622013710404164421446865223102937834979301881597", "40564819207303340847894502572032"], ["0", "1"], ["84239115962780663566397229195546140725099709815317", "10141204801825835211973625643008"], ["0", "1"], ["512601476187818011457073087406404501193492017397581", "81129638414606681695789005144064"], ["0", "1"], ["-71936016888080435618391693338491380043016792096431", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-417773963938440027085217294431128378743549508369585", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-567279324554814476175858631658500073374455055843343", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["521047959341437239450659734429811700567309649494031", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-305982497483185264047867346390642326381127682256945", "81129638414606681695789005144064"], ["309065063969673155004650430316244600532689918341977", "162259276829213363391578010288128"], ["-588129283267521722508375075365931154402783063273959", "162259276829213363391578010288128"]], [["254452996609913184361200678781090490565640671449183", "40564819207303340847894502572032"], ["481288716522528943390575340120192803135930170887269", "1298074214633706907132624082305024"], ["457463831778407437103074796155979687716664299572759", "649037107316853453566312041152512"], ["-556846442970895368589532376783011880552692382659645", "162259276829213363391578010288128"], ["203630054839324109343430515092486634993016784381793", "162259276829213363391578010288128"], ["551590247935409739405078404471305418199219066180773", "5192296858534827628530496329220096"], ["-261921913312209375973370488254515053634920638397749", "40564819207303340847894502572032"], ["0", "1"], ["-57791330733102573292137853434833640900392549424037", "10141204801825835211973625643008"], ["0", "1"], ["-55700922008572092279599122522089364126663155238443", "10141204801825835211973625643008"], ["0", "1"], ["351897810656085207098343517696887190365747084113615", "162259276829213363391578010288128"], ["0", "1"], ["620664054359697965356756221434194867805788510049873", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["723846696082720532400136746862188668661660745186791", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["469423643300803436548291557964825444821389350407911", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-24947152785479577975925886272865657013765888521319", "5070602400912917605986812821504"], ["0", "1"], ["0", "1"], ["0", "1"], ["342061062126938098485939592077825626471470820300467", "81129638414606681695789005144064"], ["276679681445879091241912892795679855623948340081149", "81129638414606681695789005144064"], ["213135674383330288996638432601018286445602877660681", "81129638414606681695789005144064"]], [["67448994906814432545058277812193312878124361826647", "81129638414606681695789005144064"], ["-37855009770634426978578902995231820551023393621021", "10141204801825835211973625643008"], ["-554365482148216906587770100760061724465735377301889", "162259276829213363391578010288128"], ["446977997779902127968353181965568955358506712250479", "1298074214633706907132624082305024"], ["657707832358493224706998834314852236540141551437569", "81129638414606681695789005144064"], ["34762658667656375453820278339702661691072533385163", "20282409603651670423947251286016"], ["565542286667949499989595235384712219846242151985", "79228162514264337593543950336"], ["0", "1"], ["-6111937457933893482936028974775404916696100611825", "10141204801825835211973625643008"], ["0", "1"], ["-366781637944620842155195031886679897572028111103653", "649037107316853453566312041152512"], ["0", "1"], ["445845721288552494485989622716873718210057702066339", "81129638414606681695789005144064"], ["0", "1"], ["176205628499842002848231962713200827501123481599353", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-377357124927164014319419333409620546011780165711193", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["166802310078666897630350644012494914784963658290931", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-641794096373595113434680577575412632551569208363657", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-717886815511297641020847429988740785927439222854213", "81129638414606681695789005144064"], ["-500627150903930430268572811250753222082401981432183", "40564819207303340847894502572032"], ["-402947476179826679201032554854172443360722430344149", "81129638414606681695789005144064"]], [["-195988346043325642071219237834900531677859690826205", "324518553658426726783156020576256"], ["-470317297116116218642246826341897725543816965365493", "324518553658426726783156020576256"], ["-187420039914854403763486659315073357869104785909929", "81129638414606681695789005144064"], ["328147094917511394655594577814123186829326826653447", "649037107316853453566312041152512"], ["56953342517962549474986862689545062327139235889303", "40564819207303340847894502572032"], ["26741898163552195089579995245255374002547288854529", "5070602400912917605986812821504"], ["-213450486079059397491837290558468006600861415686755", "81129638414606681695789005144064"], ["0", "1"], ["307915336700356660517234452357527845853082088033443", "81129638414606681695789005144064"], ["0", "1"], ["694257754903804587237537498154289252743410240323883", "324518553658426726783156020576256"], ["0", "1"], ["452899851280763805211335776621889469434840856904871", "649037107316853453566312041152512"], ["0", "1"], ["199620182048751243827866727288642837831242632631581", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["33557251316153153528875107346519638927449064232391", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-144398120512989920159964266822270549647543540364745", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["108887891886326071693438290363692778826955221176097", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["245081842348881716816566262832115485306896013577059", "2596148429267413814265248164610048"], ["-632369223915521719601542636143347382067835448917911", "81129638414606681695789005144064"], ["-316516457995436532128912478081326277360014510910349", "40564819207303340847894502572032"]], [["-184374466805549179022665068886044979290768855543697", "162259276829213363391578010288128"], ["-500210744515879457358604023755096183715362459072537", "649037107316853453566312041152512"], ["-322452440969159288017647947948687843118330927995703", "649037107316853453566312041152512"], ["386046268497706033769833245210014208223943693629255", "649037107316853453566312041152512"], ["96220645370107864161165412392971490345244599491955", "162259276829213363391578010288128"], ["461369472908338769645104913558684463749865509433547", "324518553658426726783156020576256"], ["443386304841618109012878043952891233950112405554449", "40564819207303340847894502572032"], ["401439189235939834963107750225896821498159179888977", "664613997892457936451903530140172288"], ["280263958441650238747252478395903729768951479023071", "324518553658426726783156020576256"], ["-353001908657307271659350606044079355134011168448063", "2658455991569831745807614120560689152"], ["377156029437018464694633217782833016982650357144555", "324518553658426726783156020576256"], ["-250475556629224821357870807531858034139827148149681", "2658455991569831745807614120560689152"], ["-376596988165066983900707533131903073522528453269829", "324518553658426726783156020576256"], ["-271021043235524516214909461213138294242795174240713", "2658455991569831745807614120560689152"], ["401385693964563404261081600920756914433119962893117", "81129638414606681695789005144064"], ["0", "1"], ["-152820471512504631680380486219951292416957210157977", "664613997892457936451903530140172288"], ["0", "1"], ["104501992287424174860367173330821247700556433775073", "20282409603651670423947251286016"], ["0", "1"], ["437992608879759652853306286367757104696986548397573", "1329227995784915872903807060280344576"], ["0", "1"], ["-489868256028165476701082495942068941352924329515055", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["154654395148723861848667333746544674369918155303195", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-314889850009456423642501320276707895333934015809069", "162259276829213363391578010288128"], ["-735030559105260639288894207124227408372009032880027", "324518553658426726783156020576256"], ["-678885158876857426281897444769495853449565131014101", "1298074214633706907132624082305024"]], [["-235094320384645899061509460537731046672011657122225", "162259276829213363391578010288128"], ["543222208507184164365441132604420537737927116956193", "324518553658426726783156020576256"], ["470633209687916627636570748527634438528752684086577", "162259276829213363391578010288128"], ["-405110940144505076116267674863818664842398818762819", "324518553658426726783156020576256"], ["147203021837100676473190910285907811568474315168897", "162259276829213363391578010288128"], ["448199870877985277728887095547823113853207993186683", "324518553658426726783156020576256"], ["-101764717472448530164678810675818775253735049601473", "40564819207303340847894502572032"], ["0", "1"], ["157715668814980135283686846396175933019092308598507", "40564819207303340847894502572032"], ["0", "1"], ["-151057886015201555162663869206735193986228455689301", "40564819207303340847894502572032"], ["0", "1"], ["119819685278916809916561860911871260750523144978413", "81129638414606681695789005144064"], ["0", "1"], ["-434511227021381884881338548296496285963988978024117", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["379107643918502423926946013200204736753540756219939", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-626653816535362388644855607926830512597369871710921", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["97439852423386006801133568002552020980646836931365", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-330304068101057086135463400444121739030163270456701", "162259276829213363391578010288128"], ["-236031541655366856631896248710102184133071115727707", "1298074214633706907132624082305024"], ["-436100119658261187558271643586962340417639572419575", "162259276829213363391578010288128"]], [["-435857025571357557709609865562414529462688653892505", "2596148429267413814265248164610048"], ["-670927606067779678837443388403959247092798736270683", "649037107316853453566312041152512"], ["-165713866564803947523531062021263655974094366933541", "81129638414606681695789005144064"], ["614499920714617841534968131711027927567589857110941", "324518553658426726783156020576256"], ["385064745254868705640408696982045552455169685123659", "162259276829213363391578010288128"], ["-32327287204567856432540065156848287986224947122847", "81129638414606681695789005144064"], ["-477061768507920538088688271194156771205494226320605", "324518553658426726783156020576256"], ["-356590599004805593391060899551898165743759021799733", "2658455991569831745807614120560689152"], ["578157763296449740833377263695592331221653158749149", "162259276829213363391578010288128"], ["177368103662587635807209785256190939691856472633045", "664613997892457936451903530140172288"], ["741927940960390525011818429234944633822530013938845", "649037107316853453566312041152512"], ["-50895095857128997243190465503659732632357809384575", "83076749736557242056487941267521536"], ["399406045364363307559170196417653408287771858465227", "83076749736557242056487941267521536"], ["666269501298689690399531091922642553899253510188617", "5316911983139663491615228241121378304"], ["-568603431567742421942532568229133981919032537841627", "162259276829213363391578010288128"], ["0", "1"], ["150117584234032668220166809107757155203739961043605", "664613997892457936451903530140172288"], ["0", "1"], ["-39776883159651093059191456958453365448991928537365", "20282409603651670423947251286016"], ["0", "1"], ["-706693377508128420619046393681472321880823254078733", "2658455991569831745807614120560689152"], ["0", "1"], ["-347482886552279084923946043505252362650269872279289", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-263705894531569260331534643679051488550060402422009", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-325260342260668698386681576525993743688280453254075", "324518553658426726783156020576256"], ["-203021892104698254350267073267034758696365608925703", "162259276829213363391578010288128"], ["148240668769371099225607635254387603157715104540487", "1298074214633706907132624082305024"]], [["445861075592770728449071131759758755458608772094131", "324518553658426726783156020576256"], ["7540326132568727325092043557928316577041368168179", "1267650600228229401496703205376"], ["-65005010258479421684561500542773680541650975634363", "10141204801825835211973625643008"], ["-21228934642083726975680656585305445835939564022287", "40564819207303340847894502572032"], ["-114530538904501499115316525191059015535136258731239", "40564819207303340847894502572032"], ["-632206548017705297666657604973654584363416810677563", "1298074214633706907132624082305024"], ["-312899335199908026360786427267742979660018757541433", "162259276829213363391578010288128"], ["0", "1"], ["485713550245588215977827500443632906905011635570315", "2596148429267413814265248164610048"], ["0", "1"], ["535493323517786337195012382943637435467309212399947", "162259276829213363391578010288128"], ["0", "1"], ["-153936087583899957384131001953578322339306168794037", "81129638414606681695789005144064"], ["0", "1"], ["582693962698586796796649590143499741592159281058309", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["324205903578992160766954741732614147600050637623421", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["690521756133270172706368548178882512871048350970743", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["487023095339990718099988307639396191926190936044911", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["144142410417716594086190298152994548373942196106447", "1298074214633706907132624082305024"], ["-397686874571460294305878955490929245528260819787335", "324518553658426726783156020576256"], ["464275023315312641757654893544645600486225785879501", "81129638414606681695789005144064"]], [["160362331503193239427090671121584768204532495370949", "1298074214633706907132624082305024"], ["-578216339064393584380644977079181683996705147092667", "1298074214633706907132624082305024"], ["496140845134824992841499916219819898413004506445681", "1298074214633706907132624082305024"], ["-369987262181773941081684297569773293485757080347105", "5192296858534827628530496329220096"], ["-210465544054953817665473227365154872216382244559647", "649037107316853453566312041152512"], ["581609875842241579199775198501878119092347937245865", "2596148429267413814265248164610048"], ["-500691319120417316906253827470116400431019762129505", "324518553658426726783156020576256"], ["-324873848245758524080869299102111581018631265203855", "1329227995784915872903807060280344576"], ["401554364047015055006757888073625998379996163323741", "649037107316853453566312041152512"], ["-50838742244712553260431504814877889419206672359865", "1329227995784915872903807060280344576"], ["-627329536119358739595119382223642601484665873815247", "649037107316853453566312041152512"], ["-45179318172093764801663150731600506898803661327875", "2658455991569831745807614120560689152"], ["-651103190018528035334901636936603426143743899380883", "649037107316853453566312041152512"], ["407037347466922399647848426885986594738963195537497", "1361129467683753853853498429727072845824"], ["-10838920874542538371389255815834877810273579591533", "2535301200456458802993406410752"], ["0", "1"], ["430750315822763322883761174015525319778779541455427", "1329227995784915872903807060280344576"], ["0", "1"], ["410358559892202897410106379240776016119885030516415", "5192296858534827628530496329220096"], ["0", "1"], ["-449865654387132546972382990291271767974897821845817", "10633823966279326983230456482242756608"], ["0", "1"], ["-397111072748811214949214309676923458103077094752207", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["67184137467861464046975305856468372343149162821865", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-12095334085465955867667053533683857856967709118763", "649037107316853453566312041152512"], ["356725002138474434296704746044521608706774655374301", "1298074214633706907132624082305024"], ["-550177964070587604161102813502911040810015153120963", "1298074214633706907132624082305024"]], [["99012552554251822243880080273071671465907717015607", "81129638414606681695789005144064"], ["-280064294042158569817252003425776693995320847901341", "649037107316853453566312041152512"], ["-466807184398665332041214115199939339237014443893721", "324518553658426726783156020576256"], ["-739531856029527692475624456317431404484656983841949", "649037107316853453566312041152512"], ["-15991921993650460927694976462052189308640638323", "4951760157141521099596496896"], ["-188549514684654892655557753040091581697275919053933", "81129638414606681695789005144064"], ["-510830511455570664249868261789105270253716091790585", "2596148429267413814265248164610048"], ["0", "1"], ["316707565149462932327406582266985841235797890385569", "162259276829213363391578010288128"], ["0", "1"], ["74314869451847523832722951788846834055081040423635", "40564819207303340847894502572032"], ["0", "1"], ["171416537271942232408817269080866534109046176841029", "81129638414606681695789005144064"], ["0", "1"], ["550719298343628984140145376367734315600316952541117", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["199694723433019239242635336120862509257129286226195", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["689524535186054018398110466750569453123038737244485", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["267615596111075704594059408328745925776608317024055", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["287573762425081775555990411651345877794933426343373", "162259276829213363391578010288128"], ["-98975033482168709670051892303965035778431871500559", "40564819207303340847894502572032"], ["542382879707787134779839012017060381202173882166519", "649037107316853453566312041152512"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["268168134537412685459741078827651248980419131441213", "5192296858534827628530496329220096"], ["0", "1"], ["-93660824483552896781629563480012428160850731368765", "21267647932558653966460912964485513216"], ["0", "1"], ["-379392278713217498797667548757319111466748483316303", "20769187434139310514121985316880384"], ["0", "1"], ["-293330634320145855552373761015015745152404471961661", "1361129467683753853853498429727072845824"], ["396346630631276366589555267195565961003832639432225", "324518553658426726783156020576256"], ["615771577944129730882453796711665837240816307903903", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["-626416132306467800680109974398906824149961623030629", "5192296858534827628530496329220096"], ["307885788972064865441226898355832918620089916448977", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-500767928596343094691427109375305058482188708736221", "1298074214633706907132624082305024"], ["-531041993770128604838621900419002228409113918418763", "324518553658426726783156020576256"], ["427240401621407220300516246929168047892153580230125", "324518553658426726783156020576256"], ["143089011248795220235536137294935700926751513308951", "20769187434139310514121985316880384"], ["597389099879835024141033311658142776640419185103879", "1298074214633706907132624082305024"], ["43362573214650159131535157245922620636205389586669", "40564819207303340847894502572032"], ["331227392093250664783073548028347409111403088564815", "81129638414606681695789005144064"], ["599782421255192500812969528058033426233692300476077", "2658455991569831745807614120560689152"], ["406259589995597164017208823689489275029601813714299", "2596148429267413814265248164610048"], ["-127924414073954437189403597311005922286698609657039", "5316911983139663491615228241121378304"], ["-49863025666621557350619928766417800800234608315177", "20282409603651670423947251286016"], ["264918879917309838155384951325534239212028686919063", "1329227995784915872903807060280344576"], ["-364008353873322464012400695584471916391801120855789", "324518553658426726783156020576256"], ["-261961531593430151379843793921146852010429303255971", "2658455991569831745807614120560689152"], ["-244264195938110979429620897745093161313090413694115", "5192296858534827628530496329220096"], ["0", "1"], ["743994021873246243237231383657012748829364161162087", "340282366920938463463374607431768211456"], ["0", "1"], ["493695765070638408836181668455299165788234461950647", "162259276829213363391578010288128"], ["0", "1"], ["517298980151117372242636979442219984126117154910415", "2658455991569831745807614120560689152"], ["0", "1"], ["-86267662194814044511489944517703906567331236704789", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-250341408532074147304250454155417787522992517978251", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-237068841117306229018148817479170195559536138492485", "162259276829213363391578010288128"], ["-610421022179363124226672884155276236021489674021495", "649037107316853453566312041152512"], ["510998676929157393050403447216025649691425978580493", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["22884424175409188533834299798651027766998487250649", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["136401112484182686439478136794350255974166936689887", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["-191013939167204087144191002750565037155439817638973", "20282409603651670423947251286016"], ["-593525695136975905411627215578222046686746283909947", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["540836465450313011408484384114468208624593381782609", "324518553658426726783156020576256"], ["-531646147927002331830755200462195338320484358969309", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["411103643436538190778267803825346383135405376704141", "5192296858534827628530496329220096"], ["-443613085230096404651663987141013686155405296991493", "324518553658426726783156020576256"], ["-233230422598041501882571593470765884395011925649573", "324518553658426726783156020576256"], ["-286881731831874327396625764226796912329114513082311", "2596148429267413814265248164610048"], ["-667776084894175709409679201336217013334603575920823", "649037107316853453566312041152512"], ["404444810718390792126412173125293739584287068217217", "10384593717069655257060992658440192"], ["-334147791588712274816535270251062352098461594169237", "324518553658426726783156020576256"], ["0", "1"], ["-382900944890118993018463739741814107107830378397617", "324518553658426726783156020576256"], ["0", "1"], ["-579277342402477697203569741574319946324376228783395", "649037107316853453566312041152512"], ["0", "1"], ["190622342592006362057108846040618947418026332243829", "162259276829213363391578010288128"], ["0", "1"], ["441811030981683976674272129341087354935877341623071", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-319020347351937012636416915716434549823388240510153", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["683135726093852235571457585625812179435903957221955", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["-534580603224678906064026565917074424845006642311885", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["0", "1"], ["257448426019253564210809214114591073610740626112057", "81129638414606681695789005144064"], ["268284035238007363989736457647824998335875256877545", "81129638414606681695789005144064"], ["-432034019289470150435854182048663320845015510297337", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-170577623821827523035922324892973724098976136209979", "1329227995784915872903807060280344576"], ["0", "1"], ["0", "1"], ["0", "1"], ["658800373911416173220169102732415419471490037390397", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["-611868489334424280788440062768117587228817247438879", "1298074214633706907132624082305024"], ["-118826298766452069623496471981673544549874470531685", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["522094293417436275818735336692383737447390986537367", "649037107316853453566312041152512"], ["-256611228792551308178659086776946900620271668512791", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-226994451222863160177796209240429854655832679500869", "1298074214633706907132624082305024"], ["565350630511656472503744333229144906394537350221553", "2596148429267413814265248164610048"], ["647830660289051150647771218906412423589570526413211", "5192296858534827628530496329220096"], ["-253224607479229661229103802383808632608552548746173", "10384593717069655257060992658440192"], ["-687113916664439536297284668454346584644379127231725", "20769187434139310514121985316880384"], ["670425511187248132097279334630246128525175944124347", "10384593717069655257060992658440192"], ["-82046450273679368026506457679162184858545169012781", "649037107316853453566312041152512"], ["-61327473255328728086721003828364418692208366962647", "5316911983139663491615228241121378304"], ["420707678471927466763804255402120363107274476210361", "2596148429267413814265248164610048"], ["258130662127229918847472115020234289496445161521903", "21267647932558653966460912964485513216"], ["-307778712451645857717215147995813774560817241315047", "5192296858534827628530496329220096"], ["21113138093617825247256458630230585517746154858469", "664613997892457936451903530140172288"], ["380441492569663161871226075930320355716101564822697", "166153499473114484112975882535043072"], ["634633767990370239476675644006595150203926742667537", "10633823966279326983230456482242756608"], ["128013239853267414623859013506884661352456247168009", "162259276829213363391578010288128"], ["0", "1"], ["-540750540706641920397646529362989146934442501122425", "10633823966279326983230456482242756608"], ["0", "1"], ["-275785839157394109822044560444821961485536027276201", "649037107316853453566312041152512"], ["0", "1"], ["-306233185366744448769110818757953091095080937123631", "5316911983139663491615228241121378304"], ["0", "1"], ["-277697032615788670389602936362833066748709649425905", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-494083078440769569254884857324563025177308752333643", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["0", "1"], ["396551744181253906518388044425007804107737166212969", "2596148429267413814265248164610048"], ["-437812287255763971657774142498991204658873094909587", "2596148429267413814265248164610048"], ["-544403826995808465520996485038325059480839228616437", "20769187434139310514121985316880384"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-320791060629700991939178503805383524952489763254365", "83076749736557242056487941267521536"], ["0", "1"], ["488541987216469481618499756313951629086984109905917", "2722258935367507707706996859454145691648"], ["0", "1"], ["-408185097179563784595279134405184033685566786899575", "41538374868278621028243970633760768"], ["0", "1"], ["-427700112950454469571120219469689716149715886870909", "680564733841876926926749214863536422912"], ["287930866822631288435084523786999639666307027685575", "162259276829213363391578010288128"], ["447334808724880155722127247619192696564298483372447", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["-384356838753576113764351932583023497327924588603447", "649037107316853453566312041152512"], ["188912772905021252415866130449709073009559713276045", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-211655354825808022901572547145134018053440388500437", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["129487942598381544904660362932237723482935389326899", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["720379269180878946382209580125197673523578369923197", "40564819207303340847894502572032"], ["279798694513453791450868052761203014896148062099733", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["292361466256945307663358664500357859415281247037185", "324518553658426726783156020576256"], ["-574786861711989943055418902202089187588126671936237", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-723988798959895232736640087171755829722884108445989", "81129638414606681695789005144064"], ["-98649466914339359777905004688598728495487916628285", "2596148429267413814265248164610048"], ["-326975369641817976736090505639790164792937262551375", "2658455991569831745807614120560689152"], ["-447244079576583712366023221029354416844693436422975", "1361129467683753853853498429727072845824"], ["-382038244615906153878045239904199550713453232462051", "81129638414606681695789005144064"], ["29556138370038882769098026903446503743268876035751", "1298074214633706907132624082305024"], ["130884999373963417635788372130751947891775436127253", "5316911983139663491615228241121378304"], ["-506185100658114420826236672830056329351664336921925", "2722258935367507707706996859454145691648"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-676895083948474218950131879952376957853535415631523", "1298074214633706907132624082305024"], ["-427553184676225307435156422944233629819939914916243", "649037107316853453566312041152512"], ["676018651146960800582291616536787804204273698338171", "649037107316853453566312041152512"], ["-145772462245875641506352996154012895935581196880741", "324518553658426726783156020576256"], ["446157269601928815415034449175166634109609428182049", "162259276829213363391578010288128"], ["-389505246097327331123573167030090115807415151910237", "649037107316853453566312041152512"], ["686584264967261018499878257212341151174127839505709", "649037107316853453566312041152512"], ["0", "1"], ["737794950583403569124965066217859278741218050179527", "10384593717069655257060992658440192"], ["0", "1"], ["708181250534208422275719983997787974073707348158331", "10384593717069655257060992658440192"], ["0", "1"], ["-427820764369566111848125063011308539146096560758923", "162259276829213363391578010288128"], ["0", "1"], ["500238283062408465724407396878347304916527168476905", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-632302171040392190041342323308450604953002463366037", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["423110676734526403711666927483456240310297735316331", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-483103976800423181282392994254817212188677629241309", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["82873023536505397773210939695074329512580214675609", "40564819207303340847894502572032"], ["-412510556040753811938772816785006873730263694171995", "649037107316853453566312041152512"], ["-219897923645171631708296905998434462990357250340297", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-204887566361761285013680337930295592914112837419043", "20282409603651670423947251286016"], ["-455856597850291336531146808515503927485255514133193", "20769187434139310514121985316880384"], ["-88528422749371322026123467466550483894287067841417", "2658455991569831745807614120560689152"], ["0", "1"], ["411988724689859353330210510002038404701696951095049", "40564819207303340847894502572032"], ["433117490288939642723566745451134406441684944599001", "83076749736557242056487941267521536"], ["-425757618100327991174208695234991517533731031402853", "5316911983139663491615228241121378304"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["648470908369540193820221963195425877567390244372383", "81129638414606681695789005144064"], ["90174378118521667675667917363858336517346223846999", "5192296858534827628530496329220096"], ["280193218828342317412182353994908938848440021907757", "10633823966279326983230456482242756608"], ["0", "1"], ["161523394313073971391706379352110932967220310563675", "81129638414606681695789005144064"], ["679228366946143642723334958312237731944625220820321", "664613997892457936451903530140172288"], ["-333843192830015480894082647700553012737697273139217", "21267647932558653966460912964485513216"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-589374396796769207729980403138729852101768880475813", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["-264383130506560501053450070621581250071776346381647", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["681986288615764761678654632470729732397283863001893", "81129638414606681695789005144064"], ["529773360767976431253027389490966801441398004175733", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["354015413433654096408632699339147823633968173790973", "649037107316853453566312041152512"], ["-347999705792912019640853024950441223997259794659113", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["284443746991181334955478408810395107322273543169079", "649037107316853453566312041152512"], ["486154591453220701145725048724429212057279985704401", "162259276829213363391578010288128"], ["14945154502018380949983345083248689114997209317889", "5070602400912917605986812821504"], ["473798454157585502792839449535319973094616714502917", "2596148429267413814265248164610048"], ["50160960847590806271733766980567962847503256343883", "81129638414606681695789005144064"], ["538972518870001329969233125536951570233943588074927", "649037107316853453566312041152512"], ["598527747447147902650510495379905095500536227628933", "2596148429267413814265248164610048"], ["0", "1"], ["264224217261052874955962547755405597451974450436409", "1298074214633706907132624082305024"], ["0", "1"], ["-460636587443620112166455977852645020317592984323115", "162259276829213363391578010288128"], ["0", "1"], ["-285562564253359763170973976569908529039124416748577", "81129638414606681695789005144064"], ["0", "1"], ["-479916746677060447927647042395071248595259735188937", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-399803756569306030519605541577440181903092570903511", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["721520224829683307508005742141647114939149646510715", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["387500767540628255842427714132535593217138278909237", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["-446800225312606801583959054364330233273465653117525", "162259276829213363391578010288128"], ["721699595866928151993526438209105136667858136610659", "162259276829213363391578010288128"], ["-69641099146419981681851025540497554421576008104507", "81129638414606681695789005144064"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["96618106454434702296147041378129035437891514239249", "81129638414606681695789005144064"], ["528625457495248824080756447046802167652648026117639", "166153499473114484112975882535043072"], ["588072294649042639818774346285904966295740325391343", "85070591730234615865843651857942052864"], ["456820087311587252982967177093951884669580528303661", "43556142965880123323311949751266331066368"], ["408871074037607694840591856067633201581475787528307", "162259276829213363391578010288128"], ["-197658676278651394576807779608272196729826987555695", "10384593717069655257060992658440192"], ["-415591129917884577063383855143027670965476489887221", "42535295865117307932921825928971026432"], ["408529079394651668537898116385135739565792468325487", "2722258935367507707706996859454145691648"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-189437698929359119229913038824154800337462291177815", "324518553658426726783156020576256"], ["-123043873835697451231831858751318258727160224628387", "81129638414606681695789005144064"], ["536760952755639458220840822935108777894120817415935", "1298074214633706907132624082305024"], ["478884158742720140910454935552530868868877492238399", "1298074214633706907132624082305024"], ["-19339145651293206761808142219502756019111268304629", "81129638414606681695789005144064"], ["230819096249165055051635004964566160339885307054565", "324518553658426726783156020576256"], ["733432917180902957378952283154453989639687795448339", "83076749736557242056487941267521536"], ["0", "1"], ["-190367786992690534709131193970502441892205411248931", "324518553658426726783156020576256"], ["0", "1"], ["469975595284072778093479189454524926395623777635215", "649037107316853453566312041152512"], ["0", "1"], ["-117439562003912817851228573928637523678492705607811", "162259276829213363391578010288128"], ["0", "1"], ["-735261090186540443012950442245671471015939833324527", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["331179821583256223309305003150278108315275917792589", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["495761371153488325011675926929323083540397194440317", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["593182467964719203549194658042876663813789831592225", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-521286937367883782237280043981157055277579036794661", "5192296858534827628530496329220096"], ["731439185675154981978057772764555205677335695733533", "1298074214633706907132624082305024"], ["353671619910243022655085136939609308460934116546267", "324518553658426726783156020576256"]], [["-401662983308414013589601347291684803683618115284853", "649037107316853453566312041152512"], ["-64301232901894591836053829347332597284679961538619", "162259276829213363391578010288128"], ["467878468770220485494241923656663464529996213914203", "2596148429267413814265248164610048"], ["411124689872600069188043389348510491014488118207685", "649037107316853453566312041152512"], ["20973127241993233408830676318199750532876525596163", "81129638414606681695789005144064"], ["117911071027947257296881607102750515963372631589801", "324518553658426726783156020576256"], ["-118057118510092440939487223601276416089005558345121", "81129638414606681695789005144064"], ["-213776354482360146414058346642772666767070075327159", "2658455991569831745807614120560689152"], ["-399442384107746048396993426495062933263926017498019", "2596148429267413814265248164610048"], ["503111155543091468024423961404457794081328795571675", "21267647932558653966460912964485513216"], ["-235622060325005536600682920987462763185700472355593", "162259276829213363391578010288128"], ["625922028102015893949142823027410836581036120238703", "5316911983139663491615228241121378304"], ["559070603991128742469040569505899168097271252503783", "649037107316853453566312041152512"], ["100584911123597141226906180468204259205987068309609", "1329227995784915872903807060280344576"], ["593169414330475603025063456892806061036590038280519", "324518553658426726783156020576256"], ["0", "1"], ["-451677431198045931306588964843273281113649250608631", "5316911983139663491615228241121378304"], ["0", "1"], ["-8306671130668940420028668828398318962670055700355", "20282409603651670423947251286016"], ["0", "1"], ["-557043628354358532325443452289209339506884648416933", "21267647932558653966460912964485513216"], ["0", "1"], ["418639588841804881379396358094852918079247911233745", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-312337233684487664623619553797733845174372524780199", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["-452261585185436028335788933646862712684796545189905", "5192296858534827628530496329220096"], ["520613084200696203961756786233785029109617602518253", "1298074214633706907132624082305024"], ["-589882992842068610111831067104329296372472526121415", "2596148429267413814265248164610048"]], [["211766311762048186829915555278468932567944623710815", "649037107316853453566312041152512"], ["614145862873863824482168325783532956112199516741399", "1298074214633706907132624082305024"], ["78491597450607372169124121221394767390028794069883", "162259276829213363391578010288128"], ["206256778668498079531061394968867646919895784173311", "324518553658426726783156020576256"], ["-147161516885149938304564103742691920692487719645407", "649037107316853453566312041152512"], ["-199988311853724040648937483498574888160222247976901", "162259276829213363391578010288128"], ["105039025227841149755117864393674243659922584575377", "324518553658426726783156020576256"], ["0", "1"], ["-449923147069292815181460926646547952808575859254959", "324518553658426726783156020576256"], ["0", "1"], ["24609520526515702684770029571185008306042486374003", "20282409603651670423947251286016"], ["0", "1"], ["-189571628775161949572863490069837528081442516207453", "1298074214633706907132624082305024"], ["0", "1"], ["459495771806104340038259797445830610777668052153737", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["-514178584816946376705885293062108145372748872059803", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-475396576771197613077365446380896251789021502914909", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["60017110547542139650964815646477406859080755361873", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-121327468684747306116464683119032295599302042074405", "324518553658426726783156020576256"], ["442293509718730648195279012880288610533114506936807", "2596148429267413814265248164610048"], ["636726920623655927670369624681783856545533136648577", "649037107316853453566312041152512"]]], "R": [["-8591234764773138302233165507305825234259946119069843625879450124819496486495914492339072914457825666692576964377182277206699230847185286184849120489762622497", "45174872031845437312770867793253957969390084734796251685362597717812370812942205931255690609226645809767888060335037290097029784840191406080"], ["-23204209484202443350909660408664034973690258816740995998791826696108289816460931340246279219492801436396551249756181355704344095541397748292177292342343477", "806694143425811380585194067736677820881965798835647351524332102103792335945396534486708760879047246602998001077411380180304103300717703680"], ["-38424552177420293898715579842121909897610418403224125026912665094237733471315617578128055035368507602313778283610354262534004888995238304360992797511513711", "376457266932045310939757231610449649744917372789968764044688314315103090107851716093797421743555381748065733836125310750808581540334928384"], ["-1278820711085661603720779696892858555763352782316167420570662491552646499081149039377933842339742028254477722510349492729228526494777704101993462612516447997", "33881154023884077984578150844940468477042563551097188764021948288359278109706654448441767956919984357325916045251277967572772338630143554560"], ["5021588923042481150240726455913525862524325312554229452589589615827167713198116448881069806481176541177918310769050827464313633733558539044483736076398891", "259625701332445042027418780420999758444770601924116388996336768493174544901966700754343049478314056377976368162845041897109366579541329920"], ["2202786103987463281503615237025953842606040205726393483905321669072127184516391712459706576245842805580943492623942554855429860838653233257184479686741735877", "67762308047768155969156301689880936954085127102194377528043896576718556219413308896883535913839968714651832090502555935145544677260287109120"], ["-1281486428208078051542444392340551557489618413007652057904865668386202391271268425360424010207140820147674739418665036983906494552070725770473332870550451143", "16940577011942038992289075422470234238521281775548594382010974144179639054853327224220883978459992178662958022625638983786386169315071777280"], ["-455145877463990697269977124307814057895549606178134381189196526019450879308565995364007796673988028298626562107707660811741527861999466460578745595308731", "100836767928226422573149258467084727610245724854455918940541512762974041993174566810838595109880905825374750134676422522538012912589712960"], ["-2580802950594135857930056122048535283163945068935577147899660155236823631153657508802392721470465461043962290907481605809679434090349209275793427296693623", "141171475099516991602408961853918618654344014796238286516758117868163658790444393535174033153833268155524650188546991531553218077625598144"], ["-122986148510905520199372505666063642373667562637362824087812627511359474860040991189874816357651013029812411042361887940310468275795363685347762082064139533", "2151184382468830348227184180631140855685242130228392937398218938943446229187724091964556695677459324274661336206430347147477608801913876480"], ["-107586345904522552897246372172565134452220383178621834882689819814358273058205937305582994647317437559512609951422946771769006108685563119854595578220285065", "4517487203184543731277086779325395796939008473479625168536259771781237081294220593125569060922664580976788806033503729009702978484019140608"], ["732229916147697406992692264813260508056698601449148528250759476639452929934583053909229439443874875795912480814704950924485662712012868574568033834785383603", "7529145338640906218795144632208992994898347455799375280893766286302061802157034321875948434871107634961314676722506215016171630806698567680"], ["56179289819192055940250809590334839774924803609742525557098823381771120493777977635263909269597161501502425193404206729743393382737140414991500666327008139", "752914533864090621879514463220899299489834745579937528089376628630206180215703432187594843487110763496131467672250621501617163080669856768"], ["26730496791237267824468508603934913157134317929420682578516187424711576563692351571620042755526023255401242045484906609817479202357004484112050176543006531", "1505829067728181243759028926441798598979669491159875056178753257260412360431406864375189686974221526992262935344501243003234326161339713536"], ["-39030645598970165853016538105015765252610086493514423043835428169480494658623140346220409426731944434279578040787600457453917108656756676881974756691105", "18264773058697616164193073231773837453931301105712770223192424953293411379895770592151896472733145206105615118733842570120092904921910272"], ["-198820105518224340206723861397440115324489294109873133054683488682211027926224443054349897750069190154735221932353392214479114301614028348209833904538583", "668425544978773634481103039081054065598219767027643402067983512633350657151725348177907353948074186342446260362438406872884555291787870"], ["-48816620331370400017329791631285435816530101454227915600366980648410939869077198924181687882742856927951421988174395258332410846213763606698671856834021889", "941143167330113277349393079026124124362293431974921910111720785787757725269629290234493554358888454370164334590313276877021453850837320960"], ["6881158315292783820012183765955021162215154602208395096290876342728855823265762331794873974501592455447629401616740015584904096085931733969669708969566", "1575574498878537852705457163548198868910089450850873733445961136921469406143352606419353048591889153521480470854319101914656451759214265"], ["-4392773665946746640493035842374621997394825506373166303058034497795696607085306807944672811497223413778758990081736560589800139089952398601005321914852427", "121004121513871707087779110160501673132294869825347102728649815315568850391809480173006314131857086990449700161611707027045615495107655552"], ["-4101393146537430744084773263475706055273955040305517669494064391534361512448674524682534013412880503775668620381941671556302554743142621405503527149296", "143234045352594350245950651231654442628189950077352157585996466992860855103941146038123004417444468501952770077665372901332404705383115"], ["632867896948223689339415100893418275548857044491610316457358031991956344797101369688072388044338763087327826684904898244699288398401905179217866407053307", "1075592191234415174113592090315570427842621065114196468699109469471723114593862045982278347838729662137330668103215173573738804400956938240"], ["83483208088695241374141230847245137906870413836607054016058635121242580951056772335675756649143177643857041116747064122274504913333544678010622406784993", "1470536198953301995858426685978318944316083487460815484549563727793371445733795765991396178685763209953381772797364495120346021641933314"], ["-421900471447618145484886454860196549495928844102348939403717175172772261638104960432415463736910308145154810182154913840222987464750754344985982814742", "735268099476650997929213342989159472158041743730407742274781863896685722866897882995698089342881604976690886398682247560173010820966657"], ["3865531368716419002475118115151634237786568208291085070972209931282350784742061317547261281764924338094551072966105846328485705246489279956193280", "113465915998346779094701367527951352469320473366205526549102543949955814252711715859590305819247204390053097562341793604703431983"], ["546674074925826858350918823085771791381780134935061731893101158160717787792670641728546636715562918325711320879152289593585959457577108898757681228682655869", "22587436015922718656385433896626978984695042367398125842681298858906185406471102965627845304613322904883944030167518645048514892420095703040"], ["17223653850891682551028430856017861068532213759881660016966875646802696205308025801912551635608567703072030785100082553502928028337683281101568", "305838048513064094594882392258628982397090224706753440833160495821983326826716215254960393043793003746773847876932058233701973"], ["38408686376970737563991176403668406138336370572764978224618275367473567880999427923204135092036296699075532660906735482055754646063809381380864", "2140866339591448662164176745810402876779631572947274085832123470753883287787013506784722751306551026227416935138524407635913811"], ["-79205287673465598567877415953010726258132862115617798740661827956065664055497963733750390249270373251594478697356983824995121753717404320247627727053152", "6617412895289858981362920086902435249422375693573669680473036775070171505802080946961282804085934444790217977588140228041557097388699913"], ["36219098447209778834188349354844427657584535491326787234342026831293632712618522775772767266864415199061503576713938519966848283613818336299822617635503083", "806694143425811380585194067736677820881965798835647351524332102103792335945396534486708760879047246602998001077411380180304103300717703680"], ["-233096134715562801953023727676323034369429258416147171760458027028846183963536934178166078886695019162716945502889613510505332181571302753693696", "16209416571192397013528766789707336067045781909457932364157506278565116321815959408512900831321029198579013937477399086386204569"], ["3905421670312301947649911973891871140791651705011760048030694822781984418675216958064729598707286273465077534375704255627827394049249387116421111162237955", "2258743601592271865638543389662697898469504236739812584268129885890618540647110296562784530461332290488394403016751864504851489242009570304"], ["-2527572544921453232988235336246305247977078305068191780926735316064925390453127594639038831525808924691526169850391461192069250192494577036176790339021073", "3764572669320453109397572316104496497449173727899687640446883143151030901078517160937974217435553817480657338361253107508085815403349283840"], ["26994936710550384227019569217182168002754482838810033954548649308278608339700847436641140808068395768329582876613202046833037807248087862150188261277017641", "2117572126492754874036134427808779279815160221943574297751371768022454881856665903027610497307499022332869752828204872973298271164383972160"]]}, "a": {"side": "a", "chosen_rows": [169, 167, 165, 163, 159, 157, 151, 161, 155, 147, 149, 153, 145, 135, 139, 162, 141, 166, 133, 154, 117, 150, 170, 160, 137, 164, 148, 158, 143, 168, 125, 129, 127], "lifts": [[24, 1], [24, 1], [24, 1], [24, 1], [24, 1], [24, 1], [8, 1], [8, 3], [8, 1], [8, 3], [8, 1], [8, 3], [8, 1], [8, 3], [4, 1], [4, 2], [4, 3], [4, 6], [4, 1], [4, 2], [4, 3], [4, 6], [3, 1], [3, 2], [3, 4], [3, 8], [3, 1], [3, 2], [3, 4], [3, 8], [24, 1], [24, 1], [24, 1]], "V_lo": [[["637041501649837904852170268353175126807173907807223", "81129638414606681695789005144064"], ["687213999886673485670357476154608698603748828853961", "40564819207303340847894502572032"], ["-80985089436949609829101457448422514375244004579653", "324518553658426726783156020576256"], ["-42235727392181749156363702469853417539113139840567", "5070602400912917605986812821504"], ["-81735624866034599673807694378168528730383756882395", "10141204801825835211973625643008"], ["-519322527102779296754866581251042970552780651108207", "81129638414606681695789005144064"], ["-167210925160654750860181474170069282230330308068117", "20282409603651670423947251286016"], ["0", "1"], ["-209639199287814243616829976935902785890763803112331", "40564819207303340847894502572032"], ["0", "1"], ["-163715200678591058315540973068040358071924953886133", "81129638414606681695789005144064"], ["0", "1"], ["95516849904846614512133509569304218065763754980331", "5070602400912917605986812821504"], ["0", "1"], ["-497285289396561399759846025254666612642938063457065", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["398947342800254459523415508447959108974100691408473", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-401736878493756060860509981271252314877503966552353", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-21928385247813166807498036821774142738458394930933", "2535301200456458802993406410752"], ["0", "1"], ["0", "1"], ["0", "1"], ["639397811835862294226607876082359166684022018445297", "162259276829213363391578010288128"], ["33958082426931216433553669651519310787546410374787", "5070602400912917605986812821504"], ["-671723392043650739969214098217668511272755045211171", "81129638414606681695789005144064"]], [["637093376089711967924865193188392005087219527627053", "162259276829213363391578010288128"], ["-538797241625210180116028599859677920521303742884337", "81129638414606681695789005144064"], ["-621783077173685023859696786029508605793208146147601", "81129638414606681695789005144064"], ["639216276736180688467590766140335941628079004402657", "324518553658426726783156020576256"], ["585663610079955576441290328244701704084617537369043", "40564819207303340847894502572032"], ["273548636460598532044669178378424330420894544998983", "20282409603651670423947251286016"], ["238116404933508172570542212664412680804602504490587", "40564819207303340847894502572032"], ["0", "1"], ["-98270328545637560512109116426748569477168997798621", "10141204801825835211973625643008"], ["0", "1"], ["-7129520805398909241650135052902552479524665199977", "2535301200456458802993406410752"], ["0", "1"], ["-489049773060357922230778096128633390229277607292589", "40564819207303340847894502572032"], ["0", "1"], ["-424339062518289184922183679292311317463916748906873", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["54822227491859709064227377484346804467362479385", "4951760157141521099596496896"], ["0", "1"], ["0", "1"], ["0", "1"], ["632633592572566803893404352245827667359048155986593", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["419858460605640188712911943375281924468725238143569", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-55094113457947345625148178999093823174708056905623", "40564819207303340847894502572032"], ["-608236005069844475823585949803881446661679657486911", "81129638414606681695789005144064"], ["372599693937079299126454156493797307891466744988517", "81129638414606681695789005144064"]], [["-100473959172302316956189105758397994100043212247317", "324518553658426726783156020576256"], ["-248609016173752539893780698965409153412014486587603", "40564819207303340847894502572032"], ["366263694008852480566514245430078910807473192021357", "40564819207303340847894502572032"], ["346134198063867940061488902995733942519806612494461", "649037107316853453566312041152512"], ["61457954258045693666164098018354095788827942815317", "10141204801825835211973625643008"], ["467571317844451513306081741116608379921138092618707", "162259276829213363391578010288128"], ["163599424178209190234903936412425464172721654610141", "20282409603651670423947251286016"], ["296243792306696238397701853498138840861085087119897", "664613997892457936451903530140172288"], ["202799632697766296330318306070855635138083880924333", "649037107316853453566312041152512"], ["-255432977595001094168623446865204437429551333296123", "5316911983139663491615228241121378304"], ["101815811874899774281726968147542213833123053550341", "10141204801825835211973625643008"], ["-135235129031819534905259372716653426160731781283513", "166153499473114484112975882535043072"], ["-106135701369826133586677614160651502793909496092259", "20282409603651670423947251286016"], ["-611051270482839196646254402200604360858927507070095", "1329227995784915872903807060280344576"], ["530184451758622927455234900728296895043398065949771", "324518553658426726783156020576256"], ["0", "1"], ["-403716620321324618958790908476451994361607592870319", "5316911983139663491615228241121378304"], ["0", "1"], ["-38900532155395325743244220158163961182371397531655", "5070602400912917605986812821504"], ["0", "1"], ["-652165387189578322555552408042907499482953086351271", "1329227995784915872903807060280344576"], ["0", "1"], ["32243285491875255593866458166113289963242586666461", "10141204801825835211973625643008"], ["0", "1"], ["0", "1"], ["0", "1"], ["-105382701700731609390192268921986737638672556333399", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["436095259610594916539744857613921630816834135603739", "1298074214633706907132624082305024"], ["-588033496027872551716863291266813177358556851040795", "81129638414606681695789005144064"], ["-281518947840241988927980061961644012954841461138353", "20282409603651670423947251286016"]], [["346092455580376021199474550448070870526425254854367", "162259276829213363391578010288128"], ["140187070268039491269142663160480092588833527249855", "20282409603651670423947251286016"], ["-403679298399381701942560662968144882465315405411141", "40564819207303340847894502572032"], ["-403809931326723654083046180367793370531233921171791", "40564819207303340847894502572032"], ["583479748597646388065782865330535952967488799915319", "81129638414606681695789005144064"], ["-597400019752152800015077941828437748640013254522035", "162259276829213363391578010288128"], ["-77046252185064415231663847816991571054938931337203", "10141204801825835211973625643008"], ["0", "1"], ["-377040926793154044964032328724570450841487054487093", "81129638414606681695789005144064"], ["0", "1"], ["47008927879113957667676614540609421512256300635211", "5070602400912917605986812821504"], ["0", "1"], ["424431315944905939703829442095641791943797581204595", "40564819207303340847894502572032"], ["0", "1"], ["-197320337193605979718875486356662259151215867717139", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["211916949616256100345115459126209438826905904423607", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-747779427290586571344838914864636525641470180372285", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-635614015208967852476820246213856084429934870636313", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-744145151576816907464444564962364596561499265735689", "162259276829213363391578010288128"], ["330483157955257856084158307923019463246369460345007", "40564819207303340847894502572032"], ["657492842445478870219631268511736583979308679844665", "324518553658426726783156020576256"]], [["-136604960840322089796787244913183278818051104259119", "40564819207303340847894502572032"], ["43251803303959507736703471035405037310846550307037", "20282409603651670423947251286016"], ["576372160175060528781092791670669179077597067968473", "324518553658426726783156020576256"], ["574514193327897445186802301926399362545096422580571", "162259276829213363391578010288128"], ["249560722948033948178747794300315795091667365250385", "162259276829213363391578010288128"], ["113937826239701029486781888911100477782158856963223", "20282409603651670423947251286016"], ["-430435827760328053816510463123747204458003701094105", "40564819207303340847894502572032"], ["-389713908227116676937103940438633951427405030940899", "664613997892457936451903530140172288"], ["-424060277595355675639275702611085353961840061166167", "81129638414606681695789005144064"], ["534118222725644475978479073691137211378222796929443", "664613997892457936451903530140172288"], ["-9992232703053143837128328874132640740590015994067", "2535301200456458802993406410752"], ["106176111865507942359981151559678340346170546671787", "332306998946228968225951765070086144"], ["-588583188123015744203981610816512575328138216962123", "81129638414606681695789005144064"], ["-423578612386756173267529985239171068177056767592111", "664613997892457936451903530140172288"], ["254110465131434391801965849266431465318676435736709", "649037107316853453566312041152512"], ["0", "1"], ["-96748044789748018151429139233504067341899878022311", "5316911983139663491615228241121378304"], ["0", "1"], ["-74492315990093228403340181460789060673110526838743", "10141204801825835211973625643008"], ["0", "1"], ["-624429890910754050518301548559102187420521937926033", "1329227995784915872903807060280344576"], ["0", "1"], ["-600087102997514374624239043634317066191452059937299", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-207616787287700916383310062498019092970317503026587", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-83206398150769698960711791122603846646154697336433", "81129638414606681695789005144064"], ["-504975799881208944449990186184908588498561089637353", "162259276829213363391578010288128"], ["-209721159006390549415765257428713003123774921773765", "40564819207303340847894502572032"]], [["60348514243568364094841974283717006975573216708103", "10141204801825835211973625643008"], ["353062206957969496506694996356314750566800663929417", "81129638414606681695789005144064"], ["-666714185088686772031105932412502327568019174120497", "162259276829213363391578010288128"], ["-160549961710075851031578725409736584703494673092455", "20282409603651670423947251286016"], ["-681919183498677677138738265056368926232002354110323", "324518553658426726783156020576256"], ["-613633723061444039576121073770101761162670222140219", "649037107316853453566312041152512"], ["393667700164793192351610155560219904620024799632949", "162259276829213363391578010288128"], ["0", "1"], ["-429244027420808328842893730446205875681997069951779", "81129638414606681695789005144064"], ["0", "1"], ["673912927702245308531177833564369125795554404372711", "81129638414606681695789005144064"], ["0", "1"], ["512601476187818011457073087406404501187498884728111", "81129638414606681695789005144064"], ["0", "1"], ["-17984004222020108904597923334622845012722997491251", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-104443490984610006771304323607782094692283923532461", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-567279324554814476175858631658500073460729520647359", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["32565497458839827465666233401863231285306775074641", "5070602400912917605986812821504"], ["0", "1"], ["0", "1"], ["0", "1"], ["-611964994966370528095734692781284652915543001361023", "162259276829213363391578010288128"], ["618130127939346310009300860632489199457067301885651", "324518553658426726783156020576256"], ["-147032320816880430627093768841482788692010525205585", "40564819207303340847894502572032"]], [["127226498304956592180600339390545245282761898777335", "20282409603651670423947251286016"], ["30080544782658058961910958757512050195670261348873", "81129638414606681695789005144064"], ["457463831778407437103074796155979687716016338579433", "649037107316853453566312041152512"], ["-69605805371361921073691547097876485069106451097691", "20282409603651670423947251286016"], ["203630054839324109343430515092486634989797838017989", "162259276829213363391578010288128"], ["275795123967704869702539202235652709085674673364143", "2596148429267413814265248164610048"], ["-261921913312209375973370488254515053634949161231301", "40564819207303340847894502572032"], ["0", "1"], ["-462330645864820586337102827478669127203329436163687", "81129638414606681695789005144064"], ["0", "1"], ["-445607376068576738236792980176714913013385636957383", "81129638414606681695789005144064"], ["0", "1"], ["351897810656085207098343517696887190365563306609059", "162259276829213363391578010288128"], ["0", "1"], ["620664054359697965356756221434194867803753689310295", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["723846696082720532400136746862188668655049669968915", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["58677955412600429568536444745603180602507849654935", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-1559197049092473623495367892054103563360512231477", "316912650057057350374175801344"], ["0", "1"], ["0", "1"], ["0", "1"], ["10689408191466815577685612252432050827197567044733", "2535301200456458802993406410752"], ["276679681445879091241912892795679855617928911066741", "81129638414606681695789005144064"], ["213135674383330288996638432601018286442868652642271", "81129638414606681695789005144064"]], [["269795979627257730180233111248773251424618524546837", "324518553658426726783156020576256"], ["-302840078165075415828631223961854564438768321841547", "81129638414606681695789005144064"], ["-554365482148216906587770100760061724480765053232545", "162259276829213363391578010288128"], ["446977997779902127968353181965568955240319516668349", "1298074214633706907132624082305024"], ["164426958089623306176749708578713059097063165468485", "20282409603651670423947251286016"], ["139050634670625501815281113358810646723194222182913", "81129638414606681695789005144064"], ["579115301547980287989345521033945313117526743855711", "81129638414606681695789005144064"], ["0", "1"], ["-97790999326942295726976463596406478700443083037215", "162259276829213363391578010288128"], ["0", "1"], ["-366781637944620842155195031886679897630021124253909", "649037107316853453566312041152512"], ["0", "1"], ["222922860644276247242994811358436859100885737489295", "40564819207303340847894502572032"], ["0", "1"], ["704822513999368011392927850852803309829995592700027", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["-94339281231791003579854833352405136511803410606365", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["83401155039333448815175322006247457332816987257609", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-641794096373595113434680577575412632554889771980615", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-717886815511297641020847429988740786033616915393203", "81129638414606681695789005144064"], ["-500627150903930430268572811250753222360933369392035", "40564819207303340847894502572032"], ["-402947476179826679201032554854172443613747049068725", "81129638414606681695789005144064"]], [["-97994173021662821035609618917450265841156008466751", "162259276829213363391578010288128"], ["-470317297116116218642246826341897725550014543279339", "324518553658426726783156020576256"], ["-187420039914854403763486659315073357869490952140311", "81129638414606681695789005144064"], ["656294189835022789311189155628246373652580507361093", "1298074214633706907132624082305024"], ["455626740143700395799894901516360498586372767573895", "324518553658426726783156020576256"], ["213935185308417560716639961962042992019338635963651", "40564819207303340847894502572032"], ["-426900972158118794983674581116936013202266118213213", "162259276829213363391578010288128"], ["0", "1"], ["615830673400713321034468904715055691704363733668449", "162259276829213363391578010288128"], ["0", "1"], ["694257754903804587237537498154289252741875731069569", "324518553658426726783156020576256"], ["0", "1"], ["226449925640381902605667888310944734715666431156509", "324518553658426726783156020576256"], ["0", "1"], ["199620182048751243827866727288642837830638244864419", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["33557251316153153528875107346519638926467231444817", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-577592482051959680639857067289082198596498253474223", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["217775783772652143386876580727385557651094809810515", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["245081842348881716816566262832115485131598493112787", "2596148429267413814265248164610048"], ["-632369223915521719601542636143347382096541843313551", "81129638414606681695789005144064"], ["-158258228997718266064456239040663138683267099053311", "20282409603651670423947251286016"]], [["-92187233402774589511332534443022489645854125840311", "81129638414606681695789005144064"], ["-500210744515879457358604023755096183720592930088769", "649037107316853453566312041152512"], ["-322452440969159288017647947948687843119627950560455", "649037107316853453566312041152512"], ["193023134248853016884916622605007104111334416434345", "324518553658426726783156020576256"], ["751723791953967688759104784320089768271779825607", "1267650600228229401496703205376"], ["461369472908338769645104913558684463746371566701889", "324518553658426726783156020576256"], ["443386304841618109012878043952891233950054624683881", "40564819207303340847894502572032"], ["401439189235939834963107750225896821498159179878989", "664613997892457936451903530140172288"], ["560527916883300477494504956791807459534839346426671", "649037107316853453566312041152512"], ["-353001908657307271659350606044079355134011168520311", "2658455991569831745807614120560689152"], ["377156029437018464694633217782833016982001682895421", "324518553658426726783156020576256"], ["-125237778314612410678935403765929017069913574076013", "1329227995784915872903807060280344576"], ["-188298494082533491950353766565951536761634970542467", "162259276829213363391578010288128"], ["-135510521617762258107454730606569147121397587121759", "1329227995784915872903807060280344576"], ["200692846982281702130540800460378457216429551198173", "40564819207303340847894502572032"], ["0", "1"], ["-611281886050018526721521944879805169667828840687387", "2658455991569831745807614120560689152"], ["0", "1"], ["418007969149696699441468693323284990801378218611397", "81129638414606681695789005144064"], ["0", "1"], ["218996304439879826426653143183878552348493274144777", "664613997892457936451903530140172288"], ["0", "1"], ["-122467064007041369175270623985517235339563497599239", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["618617580594895447394669334986178697479375981599521", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-629779700018912847285002640553415790677026031198555", "324518553658426726783156020576256"], ["-735030559105260639288894207124227408419993072534001", "324518553658426726783156020576256"], ["-84860644859607178285237180596186981692093661777615", "162259276829213363391578010288128"]], [["-470188640769291798123018921075462093377625191025619", "324518553658426726783156020576256"], ["543222208507184164365441132604420537691154285914915", "324518553658426726783156020576256"], ["470633209687916627636570748527634438522990486564779", "162259276829213363391578010288128"], ["-405110940144505076116267674863818664853726458722869", "324518553658426726783156020576256"], ["294406043674201352946381820571815622904569863686901", "324518553658426726783156020576256"], ["448199870877985277728887095547823113790334499347823", "324518553658426726783156020576256"], ["-407058869889794120658715242703275101018813298951231", "162259276829213363391578010288128"], ["0", "1"], ["630862675259920541134747385584703732063534637047237", "162259276829213363391578010288128"], ["0", "1"], ["-302115772030403110325327738413470387975254886216139", "81129638414606681695789005144064"], ["0", "1"], ["479278741115667239666247443647485042989300122550797", "324518553658426726783156020576256"], ["0", "1"], ["-434511227021381884881338548296496285968177136521427", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["23694227744906401495434125825012796045395380687585", "10141204801825835211973625643008"], ["0", "1"], ["0", "1"], ["0", "1"], ["-626653816535362388644855607926830512689374282674833", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["389759409693544027204534272010208083921307222368189", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-660608136202114172270926800888243478223256683246117", "324518553658426726783156020576256"], ["-1843996419182553567436689443047673340245350111359", "10141204801825835211973625643008"], ["-436100119658261187558271643586962340611722686835415", "162259276829213363391578010288128"]], [["-435857025571357557709609865562414529842968497125757", "2596148429267413814265248164610048"], ["-670927606067779678837443388403959247225133034887405", "649037107316853453566312041152512"], ["-165713866564803947523531062021263655978168269527467", "81129638414606681695789005144064"], ["614499920714617841534968131711027927551571587574643", "324518553658426726783156020576256"], ["385064745254868705640408696982045552290805838128199", "162259276829213363391578010288128"], ["-517236595273085702920641042509572608135364760862263", "1298074214633706907132624082305024"], ["-238530884253960269044344135597078385608218567178691", "162259276829213363391578010288128"], ["-356590599004805593391060899551898165743759021806487", "2658455991569831745807614120560689152"], ["578157763296449740833377263695592331203520885122179", "162259276829213363391578010288128"], ["709472414650350543228839141024763758767425890492853", "2658455991569831745807614120560689152"], ["741927940960390525011818429234944633790916657521815", "649037107316853453566312041152512"], ["-407160766857031977945523724029277861058862475088227", "664613997892457936451903530140172288"], ["199703022682181653779585098208826701831155444193627", "41538374868278621028243970633760768"], ["666269501298689690399531091922642553899253510097969", "5316911983139663491615228241121378304"], ["-142150857891935605485633142057283495482718399528327", "40564819207303340847894502572032"], ["0", "1"], ["600470336936130672880667236431028620814959844120399", "2658455991569831745807614120560689152"], ["0", "1"], ["-39776883159651093059191456958453365453800805288709", "20282409603651670423947251286016"], ["0", "1"], ["-353346688754064210309523196840736160940411627134305", "1329227995784915872903807060280344576"], ["0", "1"], ["-694965773104558169847892087010504725560482440202535", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-16481618408223078770720915229940718035283012914513", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-650520684521337396773363153051987487837284774568423", "649037107316853453566312041152512"], ["-406043784209396508700534146534069518601061011374247", "324518553658426726783156020576256"], ["592962675077484396902430541017550403849363647578699", "5192296858534827628530496329220096"]], [["445861075592770728449071131759758755437229989600309", "324518553658426726783156020576256"], ["60322609060549818600736348463426532615400984198583", "10141204801825835211973625643008"], ["-260020041033917686738246002171094722167519779770003", "40564819207303340847894502572032"], ["-339662954273339631610890505364887133389436708788853", "649037107316853453566312041152512"], ["-28632634726125374778829131297764753888403794357645", "10141204801825835211973625643008"], ["-316103274008852648833328802486827292261704152237911", "649037107316853453566312041152512"], ["-625798670399816052721572854535485959324955742427623", "324518553658426726783156020576256"], ["0", "1"], ["485713550245588215977827500443632906774623617149183", "2596148429267413814265248164610048"], ["0", "1"], ["133873330879446584298753095735909358865939417917465", "40564819207303340847894502572032"], ["0", "1"], ["-307872175167799914768262003907156644682671956309931", "162259276829213363391578010288128"], ["0", "1"], ["582693962698586796796649590143499741586836091981919", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["324205903578992160766954741732614147530871323689867", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["690521756133270172706368548178882512754226953385995", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["30438943458749419881249269227462261994980568609205", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["144142410417716594086190298152994547959661319046255", "1298074214633706907132624082305024"], ["-49710859321432536788234869436366155758941761965377", "40564819207303340847894502572032"], ["464275023315312641757654893544645600424534950185691", "81129638414606681695789005144064"]], [["320724663006386478854181342243169536408081597252885", "2596148429267413814265248164610048"], ["-578216339064393584380644977079181683997389569495257", "1298074214633706907132624082305024"], ["248070422567412496420749958109909949206421795307035", "649037107316853453566312041152512"], ["-369987262181773941081684297569773293486389787079529", "5192296858534827628530496329220096"], ["-420931088109907635330946454730309744436082569517223", "1298074214633706907132624082305024"], ["145402468960560394799943799625469529772638108462115", "649037107316853453566312041152512"], ["-500691319120417316906253827470116400431045852931637", "324518553658426726783156020576256"], ["-649747696491517048161738598204223162037262530424693", "2658455991569831745807614120560689152"], ["401554364047015055006757888073625998379823235089113", "649037107316853453566312041152512"], ["-203354968978850213041726019259511557676826689499413", "5316911983139663491615228241121378304"], ["-19604048003729960612347480694488831296398200470621", "20282409603651670423947251286016"], ["-722869090753500236826610411705608110380858581264631", "42535295865117307932921825928971026432"], ["-651103190018528035334901636936603426143831386646517", "649037107316853453566312041152512"], ["203518673733461199823924213442993297369481597496851", "680564733841876926926749214863536422912"], ["-693690935970722455768912372213432179857541996997371", "162259276829213363391578010288128"], ["0", "1"], ["430750315822763322883761174015525319778779541418069", "1329227995784915872903807060280344576"], ["0", "1"], ["410358559892202897410106379240776016116464383273895", "5192296858534827628530496329220096"], ["0", "1"], ["-449865654387132546972382990291271767974897822411715", "10633823966279326983230456482242756608"], ["0", "1"], ["-99277768187202803737303577419230864526070377029405", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["268736549871445856187901223425873489372563134628015", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-387050690734910587765345713077883451458690720045581", "20769187434139310514121985316880384"], ["713450004276948868593409492089043217390065359769003", "2596148429267413814265248164610048"], ["-550177964070587604161102813502911040815348003783243", "1298074214633706907132624082305024"]], [["99012552554251822243880080273071671465700192739221", "81129638414606681695789005144064"], ["-560128588084317139634504006851553387995263561684897", "1298074214633706907132624082305024"], ["-14587724512458291626287941099998104351165534278753", "10141204801825835211973625643008"], ["-739531856029527692475624456317431404485212644471789", "649037107316853453566312041152512"], ["-524023299887938303678708988708526139268350910949603", "162259276829213363391578010288128"], ["-47137378671163723163889438260022895424414166474985", "20282409603651670423947251286016"], ["-255415255727785332124934130894552635127683053229739", "1298074214633706907132624082305024"], ["0", "1"], ["79176891287365733081851645566746460308864035709071", "40564819207303340847894502572032"], ["0", "1"], ["74314869451847523832722951788846834055045337631141", "40564819207303340847894502572032"], ["0", "1"], ["685666149087768929635269076323466136435858240840003", "324518553658426726783156020576256"], ["0", "1"], ["550719298343628984140145376367734315599838139124015", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["399389446866038478485270672241725018512702938830217", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["43095283449128376149881904171910590819898093661867", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["267615596111075704594059408328745925776348442670889", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["575147524850163551111980823302691755585915472347895", "324518553658426726783156020576256"], ["-395900133928674838680207569215860143124077680511379", "162259276829213363391578010288128"], ["271191439853893567389919506008530190591684028340929", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["536336269074825370919482157655302497960830500972237", "10384593717069655257060992658440192"], ["0", "1"], ["-374643297934211587126518253920049712643402925507343", "85070591730234615865843651857942052864"], ["0", "1"], ["-379392278713217498797667548757319111466798919697525", "20769187434139310514121985316880384"], ["0", "1"], ["-293330634320145855552373761015015745152404472869071", "1361129467683753853853498429727072845824"], ["396346630631276366589555267195565961000719734833641", "324518553658426726783156020576256"], ["153942894486032432720613449177916459309867085314227", "83076749736557242056487941267521536"], ["0", "1"], ["0", "1"], ["-626416132306467800680109974398906824152732841773983", "5192296858534827628530496329220096"], ["307885788972064865441226898355832918620052407328201", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-500767928596343094691427109375305058532678774811135", "1298074214633706907132624082305024"], ["-66380249221266075604827737552375278553335518542661", "40564819207303340847894502572032"], ["427240401621407220300516246929168047887833389987917", "324518553658426726783156020576256"], ["572356044995180880942144549179742802619902585477187", "83076749736557242056487941267521536"], ["149347274969958756035258327914535694072834964903593", "324518553658426726783156020576256"], ["346900585717201273052281257967380965066030951205067", "324518553658426726783156020576256"], ["165613696046625332391536774014173704555339972350371", "40564819207303340847894502572032"], ["599782421255192500812969528058033426233692300460929", "2658455991569831745807614120560689152"], ["406259589995597164017208823689489274952922290449249", "2596148429267413814265248164610048"], ["-255848828147908874378807194622011844573397219412003", "10633823966279326983230456482242756608"], ["-398904205332972458804959430131342406403963841040537", "162259276829213363391578010288128"], ["264918879917309838155384951325534239212028686910351", "1329227995784915872903807060280344576"], ["-728016707746644928024801391168943832793144131420319", "649037107316853453566312041152512"], ["-523923063186860302759687587842293704020858606548533", "5316911983139663491615228241121378304"], ["-488528391876221958859241795490186322826890195380217", "10384593717069655257060992658440192"], ["0", "1"], ["371997010936623121618615691828506374414682080479769", "170141183460469231731687303715884105728"], ["0", "1"], ["493695765070638408836181668455299165778045460610379", "162259276829213363391578010288128"], ["0", "1"], ["129324745037779343060659244860554996031529288709029", "664613997892457936451903530140172288"], ["0", "1"], ["-172535324389628089022979889035407813151834823554989", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-125170704266037073652125227077708893762452007837587", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-118534420558653114509074408739585097795030174256095", "81129638414606681695789005144064"], ["-152605255544840781056668221038819059165508500118641", "162259276829213363391578010288128"], ["510998676929157393050403447216025649545954105902601", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["732301573613094033082697593556832888543897743142769", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["136401112484182686439478136794350255974145067839853", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["-382027878334408174288382005501130074311414663292739", "40564819207303340847894502572032"], ["-593525695136975905411627215578222046686990469356231", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["540836465450313011408484384114468208624355234077057", "324518553658426726783156020576256"], ["-4153485530679705717427775003610901080628837139815", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["205551821718269095389133901912673191527308226605001", "2596148429267413814265248164610048"], ["-443613085230096404651663987141013686162433793597331", "324518553658426726783156020576256"], ["-466460845196083003765143186941531768793481147822779", "649037107316853453566312041152512"], ["-573763463663748654793251528453593824685416000875479", "5192296858534827628530496329220096"], ["-333888042447087854704839600668108506702216220567485", "324518553658426726783156020576256"], ["404444810718390792126412173125293739281995850793277", "10384593717069655257060992658440192"], ["-83536947897178068704133817562765588024904879549139", "81129638414606681695789005144064"], ["0", "1"], ["-191450472445059496509231869870907053555833785997069", "162259276829213363391578010288128"], ["0", "1"], ["-289638671201238848601784870787159973163859329569821", "324518553658426726783156020576256"], ["0", "1"], ["381244685184012724114217692081237894834142345962721", "324518553658426726783156020576256"], ["0", "1"], ["220905515490841988337136064670543677457897818190299", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["-638040694703874025272833831432869099907753915584283", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["0", "1"], ["85391965761731529446432198203226522401989065313481", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-267290301612339453032013282958537212434747266591653", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["514896852038507128421618428229182147209266211014285", "162259276829213363391578010288128"], ["268284035238007363989736457647824998303834781525461", "81129638414606681695789005144064"], ["-54004252411183768804481772756082915112903561598627", "40564819207303340847894502572032"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-682310495287310092143689299571894896396634275284501", "5316911983139663491615228241121378304"], ["0", "1"], ["0", "1"], ["0", "1"], ["329400186955708086610084551366207709735740388199161", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["-305934244667212140394220031384058793617370765507133", "649037107316853453566312041152512"], ["-118826298766452069623496471981673544549994075488385", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["65261786677179534477341917086547967180903272522527", "81129638414606681695789005144064"], ["-256611228792551308178659086776946900620272500579815", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-453988902445726320355592418480859709317463069908893", "2596148429267413814265248164610048"], ["565350630511656472503744333229144906386467144788571", "2596148429267413814265248164610048"], ["20244708134032848457742850590825388237050035452455", "162259276829213363391578010288128"], ["-506449214958459322458207604767617265232711514195423", "20769187434139310514121985316880384"], ["-687113916664439536297284668454346584965059479578947", "20769187434139310514121985316880384"], ["670425511187248132097279334630246128481793743542981", "10384593717069655257060992658440192"], ["-656371602189434944212051661433297478871019656808439", "5192296858534827628530496329220096"], ["-490619786042629824693768030626915349537666935712011", "42535295865117307932921825928971026432"], ["420707678471927466763804255402120363102869708314753", "2596148429267413814265248164610048"], ["64532665531807479711868028755058572374111290375833", "5316911983139663491615228241121378304"], ["-307778712451645857717215147995813774564653841151443", "5192296858534827628530496329220096"], ["168905104748942601978051669041844684141969238865537", "5316911983139663491615228241121378304"], ["380441492569663161871226075930320355575765164891043", "166153499473114484112975882535043072"], ["158658441997592559869168911001648787550981685665169", "2658455991569831745807614120560689152"], ["128013239853267414623859013506884661352276140732613", "162259276829213363391578010288128"], ["0", "1"], ["-540750540706641920397646529362989146934442501167209", "10633823966279326983230456482242756608"], ["0", "1"], ["-551571678314788219644089120889643922975753245278167", "1298074214633706907132624082305024"], ["0", "1"], ["-306233185366744448769110818757953091095080937201231", "5316911983139663491615228241121378304"], ["0", "1"], ["-277697032615788670389602936362833066764492862767003", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-247041539220384784627442428662281512644873467528145", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["0", "1"], ["396551744181253906518388044425007804079690979418987", "2596148429267413814265248164610048"], ["-437812287255763971657774142498991204806006237986669", "2596148429267413814265248164610048"], ["-544403826995808465520996485038325060015478736597711", "20769187434139310514121985316880384"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-641582121259401983878357007610767049904991185919217", "166153499473114484112975882535043072"], ["0", "1"], ["122135496804117370404624939078487907271746027464613", "680564733841876926926749214863536422912"], ["0", "1"], ["-204092548589781892297639567202592016842788128417057", "20769187434139310514121985316880384"], ["0", "1"], ["-213850056475227234785560109734844858074857943475389", "340282366920938463463374607431768211456"], ["287930866822631288435084523786999639665749538975787", "162259276829213363391578010288128"], ["447334808724880155722127247619192696564249624165877", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["-384356838753576113764351932583023497328048659688547", "649037107316853453566312041152512"], ["94456386452510626207933065224854536504779686685487", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-423310709651616045803145094290268036107011266371003", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["517951770393526179618641451728950893930893658634505", "83076749736557242056487941267521536"], ["0", "1"], ["0", "1"], ["720379269180878946382209580125197673522895098820207", "40564819207303340847894502572032"], ["559597389026907582901736105522406029791940536136761", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["292361466256945307663358664500357859414977107675563", "324518553658426726783156020576256"], ["-574786861711989943055418902202089187588166254499909", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-723988798959895232736640087171755829722933795611935", "81129638414606681695789005144064"], ["-394597867657357439111620018754394913981954787712609", "10384593717069655257060992658440192"], ["-653950739283635953472181011279580329585874525244493", "5316911983139663491615228241121378304"], ["-447244079576583712366023221029354416844693436565413", "1361129467683753853853498429727072845824"], ["-95509561153976538469511309976049887678363999486045", "20282409603651670423947251286016"], ["59112276740077765538196053806893007486537708642817", "2596148429267413814265248164610048"], ["523539997495853670543153488523007791567101744500565", "21267647932558653966460912964485513216"], ["-31636568791132151301639792051878520584479021058343", "170141183460469231731687303715884105728"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-338447541974237109475065939976188478941986054821747", "649037107316853453566312041152512"], ["-213776592338112653717578211472116814920561678589289", "324518553658426726783156020576256"], ["660174464010703906818644156774206840038152794477", "633825300114114700748351602688"], ["-291544924491751283012705992308025791876278911818131", "649037107316853453566312041152512"], ["223078634800964407707517224587583317041652803717581", "81129638414606681695789005144064"], ["-389505246097327331123573167030090115835882536109613", "649037107316853453566312041152512"], ["85823033120907627312484782151542643896330911868943", "81129638414606681695789005144064"], ["0", "1"], ["737794950583403569124965066217859278556678445581493", "10384593717069655257060992658440192"], ["0", "1"], ["708181250534208422275719983997787973993372310976309", "10384593717069655257060992658440192"], ["0", "1"], ["-427820764369566111848125063011308539147531308952301", "162259276829213363391578010288128"], ["0", "1"], ["500238283062408465724407396878347304886309892630111", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-632302171040392190041342323308450604965274158726201", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["423110676734526403711666927483456240299966630877939", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-483103976800423181282392994254817212193277446338741", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["662984188292043182185687517560594636063868526815851", "324518553658426726783156020576256"], ["-51563819505094226492346602098125859264516072007193", "81129638414606681695789005144064"], ["-439795847290343263416593811996868926155978925488627", "649037107316853453566312041152512"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-102443783180880642506840168965147796457059485354221", "10141204801825835211973625643008"], ["-455856597850291336531146808515503927485266047017083", "20769187434139310514121985316880384"], ["-354113690997485288104493869866201935577148271596035", "10633823966279326983230456482242756608"], ["0", "1"], ["205994362344929676665105255001019202350848134201385", "20282409603651670423947251286016"], ["433117490288939642723566745451134406441682600600705", "83076749736557242056487941267521536"], ["-425757618100327991174208695234991517533731031412009", "5316911983139663491615228241121378304"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["20264715886548131056881936349857058673980162897979", "2535301200456458802993406410752"], ["721395024948173341405343338910866692138768692064917", "41538374868278621028243970633760768"], ["4378019044192848709565349281170452169506875341047", "166153499473114484112975882535043072"], ["0", "1"], ["646093577252295885566825517408443731868875669569965", "324518553658426726783156020576256"], ["339614183473071821361667479156118865972312121458519", "332306998946228968225951765070086144"], ["-166921596415007740447041323850276506368848636572851", "10633823966279326983230456482242756608"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-589374396796769207729980403138729852101783497491075", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["-264383130506560501053450070621581250072156266829077", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["681986288615764761678654632470729732396751124290209", "81129638414606681695789005144064"], ["132443340191994107813256847372741700360333503525287", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["708030826867308192817265398678295647267462098457757", "1298074214633706907132624082305024"], ["-347999705792912019640853024950441223997263355941399", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["568887493982362669910956817620790214636383967478681", "1298074214633706907132624082305024"], ["486154591453220701145725048724429212055859628690249", "162259276829213363391578010288128"], ["119561236016147047599866760665989512919889878085997", "40564819207303340847894502572032"], ["236899227078792751396419724767659986544546872379505", "1298074214633706907132624082305024"], ["401287686780726450173870135844543702752067009534471", "649037107316853453566312041152512"], ["538972518870001329969233125536951570226378883956591", "649037107316853453566312041152512"], ["299263873723573951325255247689952547748253873184991", "1298074214633706907132624082305024"], ["0", "1"], ["528448434522105749911925095510811194890598917957651", "2596148429267413814265248164610048"], ["0", "1"], ["-57579573430452514020806997231580627539743132753211", "20282409603651670423947251286016"], ["0", "1"], ["-142781282126679881585486988284954264519662819798503", "40564819207303340847894502572032"], ["0", "1"], ["-29994796667316277995477940149691953037776010837367", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-399803756569306030519605541577440181904022247884631", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["360760112414841653754002871070823557463794293638579", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["387500767540628255842427714132535593196546952929215", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["-446800225312606801583959054364330233278414334001041", "162259276829213363391578010288128"], ["721699595866928151993526438209105136641930223073821", "162259276829213363391578010288128"], ["-278564396585679926727404102161990217709858839368085", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["48309053227217351148073520689064517718918933679789", "40564819207303340847894502572032"], ["528625457495248824080756447046802167652533050870981", "166153499473114484112975882535043072"], ["588072294649042639818774346285904966295740325135029", "85070591730234615865843651857942052864"], ["57102510913948406622870897136743985583697565878051", "5444517870735015415413993718908291383296"], ["204435537018803847420295928033816600790734907757913", "81129638414606681695789005144064"], ["-98829338139325697288403889804136098364913693739047", "5192296858534827628530496329220096"], ["-207795564958942288531691927571513835482738244947847", "21267647932558653966460912964485513216"], ["102132269848662917134474529096283934891448117079211", "680564733841876926926749214863536422912"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-189437698929359119229913038824154800339777997251061", "324518553658426726783156020576256"], ["-492175495342789804927327435005273034911864323997247", "324518553658426726783156020576256"], ["536760952755639458220840822935108777890944021792971", "1298074214633706907132624082305024"], ["478884158742720140910454935552530868865754916124857", "1298074214633706907132624082305024"], ["-618852660841382616377860551024088192739673501655675", "2596148429267413814265248164610048"], ["461638192498330110103270009929132320671104870674535", "649037107316853453566312041152512"], ["366716458590451478689476141577226994751518705278781", "41538374868278621028243970633760768"], ["0", "1"], ["-380735573985381069418262387941004883787948691859655", "649037107316853453566312041152512"], ["0", "1"], ["117493898821018194523369797363631231598520337457091", "162259276829213363391578010288128"], ["0", "1"], ["-58719781001956408925614286964318761839466734149913", "81129638414606681695789005144064"], ["0", "1"], ["-367630545093270221506475221122835735510278817545787", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["662359643166512446618610006300556216615548545161753", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["495761371153488325011675926929323083515036720937037", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["593182467964719203549194658042876663813084080612639", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-65160867170985472779660005497644631932153311228933", "649037107316853453566312041152512"], ["731439185675154981978057772764555205441768469128623", "1298074214633706907132624082305024"], ["353671619910243022655085136939609308434184458818979", "324518553658426726783156020576256"]], [["-401662983308414013589601347291684803690651598448109", "649037107316853453566312041152512"], ["-8037654112736823979506728668416574660890949507849", "20282409603651670423947251286016"], ["467878468770220485494241923656663464520351508010111", "2596148429267413814265248164610048"], ["102781172468150017297010847337127622753029508878711", "162259276829213363391578010288128"], ["83892508967972933635322705272799002107185973149405", "324518553658426726783156020576256"], ["471644284111789029187526428411002063827169924836345", "1298074214633706907132624082305024"], ["-472228474040369763757948894405105664356831793964809", "324518553658426726783156020576256"], ["-26722044310295018301757293330346583345883759416553", "332306998946228968225951765070086144"], ["-99860596026936512099248356623765733321347259198547", "649037107316853453566312041152512"], ["125777788885772867006105990351114448520332198872509", "5316911983139663491615228241121378304"], ["-471244120650011073201365841974925526372570349745915", "324518553658426726783156020576256"], ["625922028102015893949142823027410836581036120228741", "5316911983139663491615228241121378304"], ["139767650997782185617260142376474792023649468473887", "162259276829213363391578010288128"], ["201169822247194282453812360936408518411974136614201", "2658455991569831745807614120560689152"], ["593169414330475603025063456892806061034838018157245", "324518553658426726783156020576256"], ["0", "1"], ["-225838715599022965653294482421636640556824625323595", "2658455991569831745807614120560689152"], ["0", "1"], ["-531626952362812186881834805017492413633652728701585", "1298074214633706907132624082305024"], ["0", "1"], ["-139260907088589633081360863072302334876721162187271", "5316911983139663491615228241121378304"], ["0", "1"], ["418639588841804881379396358094852918060017571063093", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-156168616842243832311809776898866922588256533530973", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-226130792592718014167894466823431356478738717026565", "2596148429267413814265248164610048"], ["520613084200696203961756786233785028752040509723395", "1298074214633706907132624082305024"], ["-73735374105258576263978883388041162087163337614691", "324518553658426726783156020576256"]], [["423532623524096373659831110556937865135835753194545", "1298074214633706907132624082305024"], ["307072931436931912241084162891766478056062527794663", "649037107316853453566312041152512"], ["627932779604858977352992969771158139120213026527959", "1298074214633706907132624082305024"], ["412513557336996159062122789937735293839783052552493", "649037107316853453566312041152512"], ["-294323033770299876609128207485383841385332049519795", "1298074214633706907132624082305024"], ["-399976623707448081297874966997149776320468617426487", "324518553658426726783156020576256"], ["210078050455682299510235728787348487319839987330001", "649037107316853453566312041152512"], ["0", "1"], ["-449923147069292815181460926646547952808584445368939", "324518553658426726783156020576256"], ["0", "1"], ["196876164212125621478160236569480066448337864814105", "162259276829213363391578010288128"], ["0", "1"], ["-379143257550323899145726980139675056162922084807285", "2596148429267413814265248164610048"], ["0", "1"], ["229747885903052170019129898722915305388770812234953", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-514178584816946376705885293062108145372800213224921", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-237698288385598806538682723190448125894540149311511", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["60017110547542139650964815646477406859079119093231", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-485309874738989224465858732476129182397445390692687", "1298074214633706907132624082305024"], ["442293509718730648195279012880288610530614607684905", "2596148429267413814265248164610048"], ["636726920623655927670369624681783856545249312766523", "649037107316853453566312041152512"]]], "V_hi": [[["637041501649837904852170268353175126859562491245725", "81129638414606681695789005144064"], ["171803499971668371417589369038652174660052698709391", "10141204801825835211973625643008"], ["-80985089436949609829101457448422514303422519771709", "324518553658426726783156020576256"], ["-337885819137453993250909619758827340304080370566225", "40564819207303340847894502572032"], ["-653884998928276797390461555025348229480798978414029", "81129638414606681695789005144064"], ["-259661263551389648377433290625521485227381659922267", "40564819207303340847894502572032"], ["-334421850321309501720362948340138564454634164315859", "40564819207303340847894502572032"], ["0", "1"], ["-419278398575628487233659953871805571741585662022363", "81129638414606681695789005144064"], ["0", "1"], ["-40928800169647764578885243267010089513629369048973", "20282409603651670423947251286016"], ["0", "1"], ["382067399619386458048534038277216872268029332953941", "20282409603651670423947251286016"], ["0", "1"], ["-248642644698280699879923012627333306295378353461425", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["398947342800254459523415508447959109058867628600965", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-200868439246878030430254990635626157295605182048549", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-350854163965010668919968589148386283811351039843053", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["639397811835862294226607876082359167191641056775019", "162259276829213363391578010288128"], ["543329318830899462936858714424308973932094478784949", "81129638414606681695789005144064"], ["-335861696021825369984607049108834255334017006976597", "40564819207303340847894502572032"]], [["637093376089711967924865193188392005095662753868925", "162259276829213363391578010288128"], ["-538797241625210180116028599859677920515427259014019", "81129638414606681695789005144064"], ["-310891538586842511929848393014754302895873905013771", "40564819207303340847894502572032"], ["639216276736180688467590766140335941633820582800897", "324518553658426726783156020576256"], ["585663610079955576441290328244701704099145905975197", "40564819207303340847894502572032"], ["547097272921197064089338356756848660845719946070203", "40564819207303340847894502572032"], ["476232809867016345141084425328825361610243379441819", "81129638414606681695789005144064"], ["0", "1"], ["-196540657091275121024218232853497138953477757458511", "20282409603651670423947251286016"], ["0", "1"], ["-456289331545530191465608643385763358686661118596437", "162259276829213363391578010288128"], ["0", "1"], ["-489049773060357922230778096128633390228443918174599", "40564819207303340847894502572032"], ["0", "1"], ["-424339062518289184922183679292311317462748980045195", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["224551843806657368327075338175884511100213778739613", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["632633592572566803893404352245827667383047338225353", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["419858460605640188712911943375281924469059166572763", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-220376453831789382500592715996375292657516769396683", "162259276829213363391578010288128"], ["-608236005069844475823585949803881446553440853978441", "81129638414606681695789005144064"], ["93149923484269824781613539123449326985158162032609", "20282409603651670423947251286016"]], [["-401895836689209267824756423033591975865114389326247", "1298074214633706907132624082305024"], ["-497218032347505079787561397930818306777479757565285", "81129638414606681695789005144064"], ["732527388017704961133028490860157821626392636304721", "81129638414606681695789005144064"], ["692268396127735880122977805991467885219628847733511", "1298074214633706907132624082305024"], ["491663634064365549329312784146832766541833452001519", "81129638414606681695789005144064"], ["467571317844451513306081741116608380046252156820305", "162259276829213363391578010288128"], ["654397696712836760939615745649701856698550629720671", "81129638414606681695789005144064"], ["148121896153348119198850926749069420430542543563689", "332306998946228968225951765070086144"], ["405599265395532592660636612141711270682537759325857", "1298074214633706907132624082305024"], ["-510865955190002188337246893730408874859102666398579", "10633823966279326983230456482242756608"], ["203631623749799548563453936295084427669011299848769", "20282409603651670423947251286016"], ["-540940516127278139621037490866613704642927125124813", "664613997892457936451903530140172288"], ["-106135701369826133586677614160651502790748830120491", "20282409603651670423947251286016"], ["-38190704405177449790390900137537772553682969190739", "83076749736557242056487941267521536"], ["265092225879311463727617450364148447554937017943535", "162259276829213363391578010288128"], ["0", "1"], ["-100929155080331154739697727119112998590401898210885", "1329227995784915872903807060280344576"], ["0", "1"], ["-622408514486325211891907522530623378863948568453417", "81129638414606681695789005144064"], ["0", "1"], ["-652165387189578322555552408042907499482953086254987", "1329227995784915872903807060280344576"], ["0", "1"], ["515892567870004089501863330657812639593897033471919", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-421530806802926437560769075687946950549624891530453", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["436095259610594916539744857613921633404851299042219", "1298074214633706907132624082305024"], ["-588033496027872551716863291266813176509985636866371", "81129638414606681695789005144064"], ["-281518947840241988927980061961644012858483425646753", "20282409603651670423947251286016"]], [["692184911160752042398949100896141741059075163591311", "324518553658426726783156020576256"], ["280374140536078982538285326320960185178750128299179", "40564819207303340847894502572032"], ["-100919824599845425485640165742036220616262051310475", "10141204801825835211973625643008"], ["-100952482831680913520761545091948342632742819993941", "10141204801825835211973625643008"], ["291739874298823194032891432665267976489062046669949", "40564819207303340847894502572032"], ["-597400019752152800015077941828437748634258179150519", "162259276829213363391578010288128"], ["-308185008740257660926655391267966284219563374444241", "40564819207303340847894502572032"], ["0", "1"], ["-5891264481143031952563005136321413294378316105943", "1267650600228229401496703205376"], ["0", "1"], ["376071423032911661341412916324875372098318762716995", "40564819207303340847894502572032"], ["0", "1"], ["424431315944905939703829442095641791944104292633749", "40564819207303340847894502572032"], ["0", "1"], ["-197320337193605979718875486356662259150996241764545", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["211916949616256100345115459126209438827619467440707", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-373889713645293285672419457432318262803125788297473", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-79451751901120981559602530776732010553711231987521", "10141204801825835211973625643008"], ["0", "1"], ["0", "1"], ["0", "1"], ["-744145151576816907464444564962364596546461645206531", "162259276829213363391578010288128"], ["660966315910515712168316615846038926532131501851117", "81129638414606681695789005144064"], ["328746421222739435109815634255868292025441507086331", "162259276829213363391578010288128"]], [["-4268905026260065306149601403536977463051343818179", "1267650600228229401496703205376"], ["692028852863352123787255536566480596978089366986051", "324518553658426726783156020576256"], ["144093040043765132195273197917667294769680572696231", "81129638414606681695789005144064"], ["574514193327897445186802301926399362545649436261677", "162259276829213363391578010288128"], ["249560722948033948178747794300315795102924713867685", "162259276829213363391578010288128"], ["455751304958804117947127555644401911130158334133237", "81129638414606681695789005144064"], ["-107608956940082013454127615780936801114476735053291", "10141204801825835211973625643008"], ["-97428477056779169234275985109658487856851257733177", "166153499473114484112975882535043072"], ["-106015069398838918909818925652771338490299684290117", "20282409603651670423947251286016"], ["534118222725644475978479073691137211378222796963521", "664613997892457936451903530140172288"], ["-319751446497700602788106523972244503698604286342299", "81129638414606681695789005144064"], ["212352223731015884719962303119356680692341093355309", "664613997892457936451903530140172288"], ["-588583188123015744203981610816512575327822484942399", "81129638414606681695789005144064"], ["-423578612386756173267529985239171068177056767577417", "664613997892457936451903530140172288"], ["254110465131434391801965849266431465322073243887169", "649037107316853453566312041152512"], ["0", "1"], ["-386992179158992072605716556934016269367599512059531", "21267647932558653966460912964485513216"], ["0", "1"], ["-595938527920745827226721451686312485383504697795639", "81129638414606681695789005144064"], ["0", "1"], ["-78053736363844256314787693569887773427565242229855", "166153499473114484112975882535043072"], ["0", "1"], ["-300043551498757187312119521817158533086624743700505", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-415233574575401832766620124996038185940381738909143", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-332825592603078795842847164490415386568689709271303", "324518553658426726783156020576256"], ["-504975799881208944449990186184908588456806775001473", "162259276829213363391578010288128"], ["-26215144875798818676970657178589125389879181741263", "5070602400912917605986812821504"]], [["15087128560892091023710493570929251744388343930357", "2535301200456458802993406410752"], ["706124413915938993013389992712629501177702711851829", "162259276829213363391578010288128"], ["-333357092544343386015552966206251163778586104317303", "81129638414606681695789005144064"], ["-642199846840303404126314901638946338808647853993187", "81129638414606681695789005144064"], ["-21309974484333677410585570783011528931058290102025", "10141204801825835211973625643008"], ["-306816861530722019788060536885050880462791026995005", "324518553658426726783156020576256"], ["393667700164793192351610155560219904627290219861321", "162259276829213363391578010288128"], ["0", "1"], ["-214622013710404164421446865223102937834979301881597", "40564819207303340847894502572032"], ["0", "1"], ["84239115962780663566397229195546140725099709815317", "10141204801825835211973625643008"], ["0", "1"], ["512601476187818011457073087406404501193492017397581", "81129638414606681695789005144064"], ["0", "1"], ["-71936016888080435618391693338491380043016792096431", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-417773963938440027085217294431128378743549508369585", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-567279324554814476175858631658500073374455055843343", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["521047959341437239450659734429811700567309649494031", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-305982497483185264047867346390642326381127682256945", "81129638414606681695789005144064"], ["309065063969673155004650430316244600532689918341977", "162259276829213363391578010288128"], ["-588129283267521722508375075365931154402783063273959", "162259276829213363391578010288128"]], [["254452996609913184361200678781090490565640671449183", "40564819207303340847894502572032"], ["481288716522528943390575340120192803135930170887269", "1298074214633706907132624082305024"], ["457463831778407437103074796155979687716664299572759", "649037107316853453566312041152512"], ["-556846442970895368589532376783011880552692382659645", "162259276829213363391578010288128"], ["203630054839324109343430515092486634993016784381793", "162259276829213363391578010288128"], ["551590247935409739405078404471305418199219066180773", "5192296858534827628530496329220096"], ["-261921913312209375973370488254515053634920638397749", "40564819207303340847894502572032"], ["0", "1"], ["-57791330733102573292137853434833640900392549424037", "10141204801825835211973625643008"], ["0", "1"], ["-55700922008572092279599122522089364126663155238443", "10141204801825835211973625643008"], ["0", "1"], ["351897810656085207098343517696887190365747084113615", "162259276829213363391578010288128"], ["0", "1"], ["620664054359697965356756221434194867805788510049873", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["723846696082720532400136746862188668661660745186791", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["469423643300803436548291557964825444821389350407911", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-24947152785479577975925886272865657013765888521319", "5070602400912917605986812821504"], ["0", "1"], ["0", "1"], ["0", "1"], ["342061062126938098485939592077825626471470820300467", "81129638414606681695789005144064"], ["276679681445879091241912892795679855623948340081149", "81129638414606681695789005144064"], ["213135674383330288996638432601018286445602877660681", "81129638414606681695789005144064"]], [["67448994906814432545058277812193312878124361826647", "81129638414606681695789005144064"], ["-37855009770634426978578902995231820551023393621021", "10141204801825835211973625643008"], ["-554365482148216906587770100760061724465735377301889", "162259276829213363391578010288128"], ["446977997779902127968353181965568955358506712250479", "1298074214633706907132624082305024"], ["657707832358493224706998834314852236540141551437569", "81129638414606681695789005144064"], ["34762658667656375453820278339702661691072533385163", "20282409603651670423947251286016"], ["565542286667949499989595235384712219846242151985", "79228162514264337593543950336"], ["0", "1"], ["-6111937457933893482936028974775404916696100611825", "10141204801825835211973625643008"], ["0", "1"], ["-366781637944620842155195031886679897572028111103653", "649037107316853453566312041152512"], ["0", "1"], ["445845721288552494485989622716873718210057702066339", "81129638414606681695789005144064"], ["0", "1"], ["176205628499842002848231962713200827501123481599353", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-377357124927164014319419333409620546011780165711193", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["166802310078666897630350644012494914784963658290931", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-641794096373595113434680577575412632551569208363657", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-717886815511297641020847429988740785927439222854213", "81129638414606681695789005144064"], ["-500627150903930430268572811250753222082401981432183", "40564819207303340847894502572032"], ["-402947476179826679201032554854172443360722430344149", "81129638414606681695789005144064"]], [["-195988346043325642071219237834900531677859690826205", "324518553658426726783156020576256"], ["-470317297116116218642246826341897725543816965365493", "324518553658426726783156020576256"], ["-187420039914854403763486659315073357869104785909929", "81129638414606681695789005144064"], ["328147094917511394655594577814123186829326826653447", "649037107316853453566312041152512"], ["56953342517962549474986862689545062327139235889303", "40564819207303340847894502572032"], ["26741898163552195089579995245255374002547288854529", "5070602400912917605986812821504"], ["-213450486079059397491837290558468006600861415686755", "81129638414606681695789005144064"], ["0", "1"], ["307915336700356660517234452357527845853082088033443", "81129638414606681695789005144064"], ["0", "1"], ["694257754903804587237537498154289252743410240323883", "324518553658426726783156020576256"], ["0", "1"], ["452899851280763805211335776621889469434840856904871", "649037107316853453566312041152512"], ["0", "1"], ["199620182048751243827866727288642837831242632631581", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["33557251316153153528875107346519638927449064232391", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["-144398120512989920159964266822270549647543540364745", "40564819207303340847894502572032"], ["0", "1"], ["0", "1"], ["0", "1"], ["108887891886326071693438290363692778826955221176097", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["245081842348881716816566262832115485306896013577059", "2596148429267413814265248164610048"], ["-632369223915521719601542636143347382067835448917911", "81129638414606681695789005144064"], ["-316516457995436532128912478081326277360014510910349", "40564819207303340847894502572032"]], [["-184374466805549179022665068886044979290768855543697", "162259276829213363391578010288128"], ["-500210744515879457358604023755096183715362459072537", "649037107316853453566312041152512"], ["-322452440969159288017647947948687843118330927995703", "649037107316853453566312041152512"], ["386046268497706033769833245210014208223943693629255", "649037107316853453566312041152512"], ["96220645370107864161165412392971490345244599491955", "162259276829213363391578010288128"], ["461369472908338769645104913558684463749865509433547", "324518553658426726783156020576256"], ["443386304841618109012878043952891233950112405554449", "40564819207303340847894502572032"], ["401439189235939834963107750225896821498159179888977", "664613997892457936451903530140172288"], ["280263958441650238747252478395903729768951479023071", "324518553658426726783156020576256"], ["-353001908657307271659350606044079355134011168448063", "2658455991569831745807614120560689152"], ["377156029437018464694633217782833016982650357144555", "324518553658426726783156020576256"], ["-250475556629224821357870807531858034139827148149681", "2658455991569831745807614120560689152"], ["-376596988165066983900707533131903073522528453269829", "324518553658426726783156020576256"], ["-271021043235524516214909461213138294242795174240713", "2658455991569831745807614120560689152"], ["401385693964563404261081600920756914433119962893117", "81129638414606681695789005144064"], ["0", "1"], ["-152820471512504631680380486219951292416957210157977", "664613997892457936451903530140172288"], ["0", "1"], ["104501992287424174860367173330821247700556433775073", "20282409603651670423947251286016"], ["0", "1"], ["437992608879759652853306286367757104696986548397573", "1329227995784915872903807060280344576"], ["0", "1"], ["-489868256028165476701082495942068941352924329515055", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["154654395148723861848667333746544674369918155303195", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-314889850009456423642501320276707895333934015809069", "162259276829213363391578010288128"], ["-735030559105260639288894207124227408372009032880027", "324518553658426726783156020576256"], ["-678885158876857426281897444769495853449565131014101", "1298074214633706907132624082305024"]], [["-235094320384645899061509460537731046672011657122225", "162259276829213363391578010288128"], ["543222208507184164365441132604420537737927116956193", "324518553658426726783156020576256"], ["470633209687916627636570748527634438528752684086577", "162259276829213363391578010288128"], ["-405110940144505076116267674863818664842398818762819", "324518553658426726783156020576256"], ["147203021837100676473190910285907811568474315168897", "162259276829213363391578010288128"], ["448199870877985277728887095547823113853207993186683", "324518553658426726783156020576256"], ["-101764717472448530164678810675818775253735049601473", "40564819207303340847894502572032"], ["0", "1"], ["157715668814980135283686846396175933019092308598507", "40564819207303340847894502572032"], ["0", "1"], ["-151057886015201555162663869206735193986228455689301", "40564819207303340847894502572032"], ["0", "1"], ["119819685278916809916561860911871260750523144978413", "81129638414606681695789005144064"], ["0", "1"], ["-434511227021381884881338548296496285963988978024117", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["379107643918502423926946013200204736753540756219939", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-626653816535362388644855607926830512597369871710921", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["97439852423386006801133568002552020980646836931365", "20282409603651670423947251286016"], ["0", "1"], ["0", "1"], ["0", "1"], ["-330304068101057086135463400444121739030163270456701", "162259276829213363391578010288128"], ["-236031541655366856631896248710102184133071115727707", "1298074214633706907132624082305024"], ["-436100119658261187558271643586962340417639572419575", "162259276829213363391578010288128"]], [["-435857025571357557709609865562414529462688653892505", "2596148429267413814265248164610048"], ["-670927606067779678837443388403959247092798736270683", "649037107316853453566312041152512"], ["-165713866564803947523531062021263655974094366933541", "81129638414606681695789005144064"], ["614499920714617841534968131711027927567589857110941", "324518553658426726783156020576256"], ["385064745254868705640408696982045552455169685123659", "162259276829213363391578010288128"], ["-32327287204567856432540065156848287986224947122847", "81129638414606681695789005144064"], ["-477061768507920538088688271194156771205494226320605", "324518553658426726783156020576256"], ["-356590599004805593391060899551898165743759021799733", "2658455991569831745807614120560689152"], ["578157763296449740833377263695592331221653158749149", "162259276829213363391578010288128"], ["177368103662587635807209785256190939691856472633045", "664613997892457936451903530140172288"], ["741927940960390525011818429234944633822530013938845", "649037107316853453566312041152512"], ["-50895095857128997243190465503659732632357809384575", "83076749736557242056487941267521536"], ["399406045364363307559170196417653408287771858465227", "83076749736557242056487941267521536"], ["666269501298689690399531091922642553899253510188617", "5316911983139663491615228241121378304"], ["-568603431567742421942532568229133981919032537841627", "162259276829213363391578010288128"], ["0", "1"], ["150117584234032668220166809107757155203739961043605", "664613997892457936451903530140172288"], ["0", "1"], ["-39776883159651093059191456958453365448991928537365", "20282409603651670423947251286016"], ["0", "1"], ["-706693377508128420619046393681472321880823254078733", "2658455991569831745807614120560689152"], ["0", "1"], ["-347482886552279084923946043505252362650269872279289", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-263705894531569260331534643679051488550060402422009", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-325260342260668698386681576525993743688280453254075", "324518553658426726783156020576256"], ["-203021892104698254350267073267034758696365608925703", "162259276829213363391578010288128"], ["148240668769371099225607635254387603157715104540487", "1298074214633706907132624082305024"]], [["445861075592770728449071131759758755458608772094131", "324518553658426726783156020576256"], ["7540326132568727325092043557928316577041368168179", "1267650600228229401496703205376"], ["-65005010258479421684561500542773680541650975634363", "10141204801825835211973625643008"], ["-21228934642083726975680656585305445835939564022287", "40564819207303340847894502572032"], ["-114530538904501499115316525191059015535136258731239", "40564819207303340847894502572032"], ["-632206548017705297666657604973654584363416810677563", "1298074214633706907132624082305024"], ["-312899335199908026360786427267742979660018757541433", "162259276829213363391578010288128"], ["0", "1"], ["485713550245588215977827500443632906905011635570315", "2596148429267413814265248164610048"], ["0", "1"], ["535493323517786337195012382943637435467309212399947", "162259276829213363391578010288128"], ["0", "1"], ["-153936087583899957384131001953578322339306168794037", "81129638414606681695789005144064"], ["0", "1"], ["582693962698586796796649590143499741592159281058309", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["324205903578992160766954741732614147600050637623421", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["690521756133270172706368548178882512871048350970743", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["487023095339990718099988307639396191926190936044911", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["144142410417716594086190298152994548373942196106447", "1298074214633706907132624082305024"], ["-397686874571460294305878955490929245528260819787335", "324518553658426726783156020576256"], ["464275023315312641757654893544645600486225785879501", "81129638414606681695789005144064"]], [["160362331503193239427090671121584768204532495370949", "1298074214633706907132624082305024"], ["-578216339064393584380644977079181683996705147092667", "1298074214633706907132624082305024"], ["496140845134824992841499916219819898413004506445681", "1298074214633706907132624082305024"], ["-369987262181773941081684297569773293485757080347105", "5192296858534827628530496329220096"], ["-210465544054953817665473227365154872216382244559647", "649037107316853453566312041152512"], ["581609875842241579199775198501878119092347937245865", "2596148429267413814265248164610048"], ["-500691319120417316906253827470116400431019762129505", "324518553658426726783156020576256"], ["-324873848245758524080869299102111581018631265203855", "1329227995784915872903807060280344576"], ["401554364047015055006757888073625998379996163323741", "649037107316853453566312041152512"], ["-50838742244712553260431504814877889419206672359865", "1329227995784915872903807060280344576"], ["-627329536119358739595119382223642601484665873815247", "649037107316853453566312041152512"], ["-45179318172093764801663150731600506898803661327875", "2658455991569831745807614120560689152"], ["-651103190018528035334901636936603426143743899380883", "649037107316853453566312041152512"], ["407037347466922399647848426885986594738963195537497", "1361129467683753853853498429727072845824"], ["-10838920874542538371389255815834877810273579591533", "2535301200456458802993406410752"], ["0", "1"], ["430750315822763322883761174015525319778779541455427", "1329227995784915872903807060280344576"], ["0", "1"], ["410358559892202897410106379240776016119885030516415", "5192296858534827628530496329220096"], ["0", "1"], ["-449865654387132546972382990291271767974897821845817", "10633823966279326983230456482242756608"], ["0", "1"], ["-397111072748811214949214309676923458103077094752207", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["67184137467861464046975305856468372343149162821865", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-12095334085465955867667053533683857856967709118763", "649037107316853453566312041152512"], ["356725002138474434296704746044521608706774655374301", "1298074214633706907132624082305024"], ["-550177964070587604161102813502911040810015153120963", "1298074214633706907132624082305024"]], [["99012552554251822243880080273071671465907717015607", "81129638414606681695789005144064"], ["-280064294042158569817252003425776693995320847901341", "649037107316853453566312041152512"], ["-466807184398665332041214115199939339237014443893721", "324518553658426726783156020576256"], ["-739531856029527692475624456317431404484656983841949", "649037107316853453566312041152512"], ["-15991921993650460927694976462052189308640638323", "4951760157141521099596496896"], ["-188549514684654892655557753040091581697275919053933", "81129638414606681695789005144064"], ["-510830511455570664249868261789105270253716091790585", "2596148429267413814265248164610048"], ["0", "1"], ["316707565149462932327406582266985841235797890385569", "162259276829213363391578010288128"], ["0", "1"], ["74314869451847523832722951788846834055081040423635", "40564819207303340847894502572032"], ["0", "1"], ["171416537271942232408817269080866534109046176841029", "81129638414606681695789005144064"], ["0", "1"], ["550719298343628984140145376367734315600316952541117", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["199694723433019239242635336120862509257129286226195", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["689524535186054018398110466750569453123038737244485", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["267615596111075704594059408328745925776608317024055", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["287573762425081775555990411651345877794933426343373", "162259276829213363391578010288128"], ["-98975033482168709670051892303965035778431871500559", "40564819207303340847894502572032"], ["542382879707787134779839012017060381202173882166519", "649037107316853453566312041152512"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["268168134537412685459741078827651248980419131441213", "5192296858534827628530496329220096"], ["0", "1"], ["-93660824483552896781629563480012428160850731368765", "21267647932558653966460912964485513216"], ["0", "1"], ["-379392278713217498797667548757319111466748483316303", "20769187434139310514121985316880384"], ["0", "1"], ["-293330634320145855552373761015015745152404471961661", "1361129467683753853853498429727072845824"], ["396346630631276366589555267195565961003832639432225", "324518553658426726783156020576256"], ["615771577944129730882453796711665837240816307903903", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["-626416132306467800680109974398906824149961623030629", "5192296858534827628530496329220096"], ["307885788972064865441226898355832918620089916448977", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-500767928596343094691427109375305058482188708736221", "1298074214633706907132624082305024"], ["-531041993770128604838621900419002228409113918418763", "324518553658426726783156020576256"], ["427240401621407220300516246929168047892153580230125", "324518553658426726783156020576256"], ["143089011248795220235536137294935700926751513308951", "20769187434139310514121985316880384"], ["597389099879835024141033311658142776640419185103879", "1298074214633706907132624082305024"], ["43362573214650159131535157245922620636205389586669", "40564819207303340847894502572032"], ["331227392093250664783073548028347409111403088564815", "81129638414606681695789005144064"], ["599782421255192500812969528058033426233692300476077", "2658455991569831745807614120560689152"], ["406259589995597164017208823689489275029601813714299", "2596148429267413814265248164610048"], ["-127924414073954437189403597311005922286698609657039", "5316911983139663491615228241121378304"], ["-49863025666621557350619928766417800800234608315177", "20282409603651670423947251286016"], ["264918879917309838155384951325534239212028686919063", "1329227995784915872903807060280344576"], ["-364008353873322464012400695584471916391801120855789", "324518553658426726783156020576256"], ["-261961531593430151379843793921146852010429303255971", "2658455991569831745807614120560689152"], ["-244264195938110979429620897745093161313090413694115", "5192296858534827628530496329220096"], ["0", "1"], ["743994021873246243237231383657012748829364161162087", "340282366920938463463374607431768211456"], ["0", "1"], ["493695765070638408836181668455299165788234461950647", "162259276829213363391578010288128"], ["0", "1"], ["517298980151117372242636979442219984126117154910415", "2658455991569831745807614120560689152"], ["0", "1"], ["-86267662194814044511489944517703906567331236704789", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["-250341408532074147304250454155417787522992517978251", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-237068841117306229018148817479170195559536138492485", "162259276829213363391578010288128"], ["-610421022179363124226672884155276236021489674021495", "649037107316853453566312041152512"], ["510998676929157393050403447216025649691425978580493", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["22884424175409188533834299798651027766998487250649", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["136401112484182686439478136794350255974166936689887", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["-191013939167204087144191002750565037155439817638973", "20282409603651670423947251286016"], ["-593525695136975905411627215578222046686746283909947", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["540836465450313011408484384114468208624593381782609", "324518553658426726783156020576256"], ["-531646147927002331830755200462195338320484358969309", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["411103643436538190778267803825346383135405376704141", "5192296858534827628530496329220096"], ["-443613085230096404651663987141013686155405296991493", "324518553658426726783156020576256"], ["-233230422598041501882571593470765884395011925649573", "324518553658426726783156020576256"], ["-286881731831874327396625764226796912329114513082311", "2596148429267413814265248164610048"], ["-667776084894175709409679201336217013334603575920823", "649037107316853453566312041152512"], ["404444810718390792126412173125293739584287068217217", "10384593717069655257060992658440192"], ["-334147791588712274816535270251062352098461594169237", "324518553658426726783156020576256"], ["0", "1"], ["-382900944890118993018463739741814107107830378397617", "324518553658426726783156020576256"], ["0", "1"], ["-579277342402477697203569741574319946324376228783395", "649037107316853453566312041152512"], ["0", "1"], ["190622342592006362057108846040618947418026332243829", "162259276829213363391578010288128"], ["0", "1"], ["441811030981683976674272129341087354935877341623071", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-319020347351937012636416915716434549823388240510153", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["683135726093852235571457585625812179435903957221955", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["-534580603224678906064026565917074424845006642311885", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["0", "1"], ["257448426019253564210809214114591073610740626112057", "81129638414606681695789005144064"], ["268284035238007363989736457647824998335875256877545", "81129638414606681695789005144064"], ["-432034019289470150435854182048663320845015510297337", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-170577623821827523035922324892973724098976136209979", "1329227995784915872903807060280344576"], ["0", "1"], ["0", "1"], ["0", "1"], ["658800373911416173220169102732415419471490037390397", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["-611868489334424280788440062768117587228817247438879", "1298074214633706907132624082305024"], ["-118826298766452069623496471981673544549874470531685", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["522094293417436275818735336692383737447390986537367", "649037107316853453566312041152512"], ["-256611228792551308178659086776946900620271668512791", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-226994451222863160177796209240429854655832679500869", "1298074214633706907132624082305024"], ["565350630511656472503744333229144906394537350221553", "2596148429267413814265248164610048"], ["647830660289051150647771218906412423589570526413211", "5192296858534827628530496329220096"], ["-253224607479229661229103802383808632608552548746173", "10384593717069655257060992658440192"], ["-687113916664439536297284668454346584644379127231725", "20769187434139310514121985316880384"], ["670425511187248132097279334630246128525175944124347", "10384593717069655257060992658440192"], ["-82046450273679368026506457679162184858545169012781", "649037107316853453566312041152512"], ["-61327473255328728086721003828364418692208366962647", "5316911983139663491615228241121378304"], ["420707678471927466763804255402120363107274476210361", "2596148429267413814265248164610048"], ["258130662127229918847472115020234289496445161521903", "21267647932558653966460912964485513216"], ["-307778712451645857717215147995813774560817241315047", "5192296858534827628530496329220096"], ["21113138093617825247256458630230585517746154858469", "664613997892457936451903530140172288"], ["380441492569663161871226075930320355716101564822697", "166153499473114484112975882535043072"], ["634633767990370239476675644006595150203926742667537", "10633823966279326983230456482242756608"], ["128013239853267414623859013506884661352456247168009", "162259276829213363391578010288128"], ["0", "1"], ["-540750540706641920397646529362989146934442501122425", "10633823966279326983230456482242756608"], ["0", "1"], ["-275785839157394109822044560444821961485536027276201", "649037107316853453566312041152512"], ["0", "1"], ["-306233185366744448769110818757953091095080937123631", "5316911983139663491615228241121378304"], ["0", "1"], ["-277697032615788670389602936362833066748709649425905", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-494083078440769569254884857324563025177308752333643", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["0", "1"], ["396551744181253906518388044425007804107737166212969", "2596148429267413814265248164610048"], ["-437812287255763971657774142498991204658873094909587", "2596148429267413814265248164610048"], ["-544403826995808465520996485038325059480839228616437", "20769187434139310514121985316880384"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-320791060629700991939178503805383524952489763254365", "83076749736557242056487941267521536"], ["0", "1"], ["488541987216469481618499756313951629086984109905917", "2722258935367507707706996859454145691648"], ["0", "1"], ["-408185097179563784595279134405184033685566786899575", "41538374868278621028243970633760768"], ["0", "1"], ["-427700112950454469571120219469689716149715886870909", "680564733841876926926749214863536422912"], ["287930866822631288435084523786999639666307027685575", "162259276829213363391578010288128"], ["447334808724880155722127247619192696564298483372447", "166153499473114484112975882535043072"], ["0", "1"], ["0", "1"], ["-384356838753576113764351932583023497327924588603447", "649037107316853453566312041152512"], ["188912772905021252415866130449709073009559713276045", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-211655354825808022901572547145134018053440388500437", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["129487942598381544904660362932237723482935389326899", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["720379269180878946382209580125197673523578369923197", "40564819207303340847894502572032"], ["279798694513453791450868052761203014896148062099733", "10384593717069655257060992658440192"], ["0", "1"], ["0", "1"], ["292361466256945307663358664500357859415281247037185", "324518553658426726783156020576256"], ["-574786861711989943055418902202089187588126671936237", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-723988798959895232736640087171755829722884108445989", "81129638414606681695789005144064"], ["-98649466914339359777905004688598728495487916628285", "2596148429267413814265248164610048"], ["-326975369641817976736090505639790164792937262551375", "2658455991569831745807614120560689152"], ["-447244079576583712366023221029354416844693436422975", "1361129467683753853853498429727072845824"], ["-382038244615906153878045239904199550713453232462051", "81129638414606681695789005144064"], ["29556138370038882769098026903446503743268876035751", "1298074214633706907132624082305024"], ["130884999373963417635788372130751947891775436127253", "5316911983139663491615228241121378304"], ["-506185100658114420826236672830056329351664336921925", "2722258935367507707706996859454145691648"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-676895083948474218950131879952376957853535415631523", "1298074214633706907132624082305024"], ["-427553184676225307435156422944233629819939914916243", "649037107316853453566312041152512"], ["676018651146960800582291616536787804204273698338171", "649037107316853453566312041152512"], ["-145772462245875641506352996154012895935581196880741", "324518553658426726783156020576256"], ["446157269601928815415034449175166634109609428182049", "162259276829213363391578010288128"], ["-389505246097327331123573167030090115807415151910237", "649037107316853453566312041152512"], ["686584264967261018499878257212341151174127839505709", "649037107316853453566312041152512"], ["0", "1"], ["737794950583403569124965066217859278741218050179527", "10384593717069655257060992658440192"], ["0", "1"], ["708181250534208422275719983997787974073707348158331", "10384593717069655257060992658440192"], ["0", "1"], ["-427820764369566111848125063011308539146096560758923", "162259276829213363391578010288128"], ["0", "1"], ["500238283062408465724407396878347304916527168476905", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-632302171040392190041342323308450604953002463366037", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["423110676734526403711666927483456240310297735316331", "162259276829213363391578010288128"], ["0", "1"], ["0", "1"], ["0", "1"], ["-483103976800423181282392994254817212188677629241309", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["82873023536505397773210939695074329512580214675609", "40564819207303340847894502572032"], ["-412510556040753811938772816785006873730263694171995", "649037107316853453566312041152512"], ["-219897923645171631708296905998434462990357250340297", "324518553658426726783156020576256"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-204887566361761285013680337930295592914112837419043", "20282409603651670423947251286016"], ["-455856597850291336531146808515503927485255514133193", "20769187434139310514121985316880384"], ["-88528422749371322026123467466550483894287067841417", "2658455991569831745807614120560689152"], ["0", "1"], ["411988724689859353330210510002038404701696951095049", "40564819207303340847894502572032"], ["433117490288939642723566745451134406441684944599001", "83076749736557242056487941267521536"], ["-425757618100327991174208695234991517533731031402853", "5316911983139663491615228241121378304"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["648470908369540193820221963195425877567390244372383", "81129638414606681695789005144064"], ["90174378118521667675667917363858336517346223846999", "5192296858534827628530496329220096"], ["280193218828342317412182353994908938848440021907757", "10633823966279326983230456482242756608"], ["0", "1"], ["161523394313073971391706379352110932967220310563675", "81129638414606681695789005144064"], ["679228366946143642723334958312237731944625220820321", "664613997892457936451903530140172288"], ["-333843192830015480894082647700553012737697273139217", "21267647932558653966460912964485513216"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["-589374396796769207729980403138729852101768880475813", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["-264383130506560501053450070621581250071776346381647", "332306998946228968225951765070086144"], ["0", "1"], ["0", "1"], ["681986288615764761678654632470729732397283863001893", "81129638414606681695789005144064"], ["529773360767976431253027389490966801441398004175733", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["354015413433654096408632699339147823633968173790973", "649037107316853453566312041152512"], ["-347999705792912019640853024950441223997259794659113", "41538374868278621028243970633760768"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"]], [["284443746991181334955478408810395107322273543169079", "649037107316853453566312041152512"], ["486154591453220701145725048724429212057279985704401", "162259276829213363391578010288128"], ["14945154502018380949983345083248689114997209317889", "5070602400912917605986812821504"], ["473798454157585502792839449535319973094616714502917", "2596148429267413814265248164610048"], ["50160960847590806271733766980567962847503256343883", "81129638414606681695789005144064"], ["538972518870001329969233125536951570233943588074927", "649037107316853453566312041152512"], ["598527747447147902650510495379905095500536227628933", "2596148429267413814265248164610048"], ["0", "1"], ["264224217261052874955962547755405597451974450436409", "1298074214633706907132624082305024"], ["0", "1"], ["-460636587443620112166455977852645020317592984323115", "162259276829213363391578010288128"], ["0", "1"], ["-285562564253359763170973976569908529039124416748577", "81129638414606681695789005144064"], ["0", "1"], ["-479916746677060447927647042395071248595259735188937", "2596148429267413814265248164610048"], ["0", "1"], ["0", "1"], ["0", "1"], ["-399803756569306030519605541577440181903092570903511", "81129638414606681695789005144064"], ["0", "1"], ["0", "1"], ["0", "1"], ["721520224829683307508005742141647114939149646510715", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["387500767540628255842427714132535593217138278909237", "20769187434139310514121985316880384"], ["0", "1"], ["0", "1"], ["0", "1"], ["-446800225312606801583959054364330233273465653117525", "162259276829213363391578010288128"], ["721699595866928151993526438209105136667858136610659", "162259276829213363391578010288128"], ["-69641099146419981681851025540497554421576008104507", "81129638414606681695789005144064"]], [["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["0", "1"], ["96618106454434702296147041378129035437891514239249", "81129638414606681695789005144064"], ["528625457495248824080756447046802167652648026117639", "166153499473114484112975882535043072"], ["588072294649042639818774346285904966295740325391343", "85070591730234615865843651857942052864"], ["456820087311587252982967177093951884669580528303661", "43556142965880123323311949751266331066368"], ["408871074037607694840591856067633201581475787528307", "162259276829213363391578010288128"], ["-197658676278651394576807779608272196729826987555695", "10384593717069655257060992658440192"], ["-415591129917884577063383855143027670965476489887221", "42535295865117307932921825928971026432"], ["408529079394651668537898116385135739565792468325487", "2722258935367507707706996859454145691648"], ["0", "1"], ["0", "1"], ["0", "1"]], [["-189437698929359119229913038824154800337462291177815", "324518553658426726783156020576256"], ["-123043873835697451231831858751318258727160224628387", "81129638414606681695789005144064"], ["536760952755639458220840822935108777894120817415935", "1298074214633706907132624082305024"], ["478884158742720140910454935552530868868877492238399", "1298074214633706907132624082305024"], ["-19339145651293206761808142219502756019111268304629", "81129638414606681695789005144064"], ["230819096249165055051635004964566160339885307054565", "324518553658426726783156020576256"], ["733432917180902957378952283154453989639687795448339", "83076749736557242056487941267521536"], ["0", "1"], ["-190367786992690534709131193970502441892205411248931", "324518553658426726783156020576256"], ["0", "1"], ["469975595284072778093479189454524926395623777635215", "649037107316853453566312041152512"], ["0", "1"], ["-117439562003912817851228573928637523678492705607811", "162259276829213363391578010288128"], ["0", "1"], ["-735261090186540443012950442245671471015939833324527", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["331179821583256223309305003150278108315275917792589", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["495761371153488325011675926929323083540397194440317", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["593182467964719203549194658042876663813789831592225", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-521286937367883782237280043981157055277579036794661", "5192296858534827628530496329220096"], ["731439185675154981978057772764555205677335695733533", "1298074214633706907132624082305024"], ["353671619910243022655085136939609308460934116546267", "324518553658426726783156020576256"]], [["-401662983308414013589601347291684803683618115284853", "649037107316853453566312041152512"], ["-64301232901894591836053829347332597284679961538619", "162259276829213363391578010288128"], ["467878468770220485494241923656663464529996213914203", "2596148429267413814265248164610048"], ["411124689872600069188043389348510491014488118207685", "649037107316853453566312041152512"], ["20973127241993233408830676318199750532876525596163", "81129638414606681695789005144064"], ["117911071027947257296881607102750515963372631589801", "324518553658426726783156020576256"], ["-118057118510092440939487223601276416089005558345121", "81129638414606681695789005144064"], ["-213776354482360146414058346642772666767070075327159", "2658455991569831745807614120560689152"], ["-399442384107746048396993426495062933263926017498019", "2596148429267413814265248164610048"], ["503111155543091468024423961404457794081328795571675", "21267647932558653966460912964485513216"], ["-235622060325005536600682920987462763185700472355593", "162259276829213363391578010288128"], ["625922028102015893949142823027410836581036120238703", "5316911983139663491615228241121378304"], ["559070603991128742469040569505899168097271252503783", "649037107316853453566312041152512"], ["100584911123597141226906180468204259205987068309609", "1329227995784915872903807060280344576"], ["593169414330475603025063456892806061036590038280519", "324518553658426726783156020576256"], ["0", "1"], ["-451677431198045931306588964843273281113649250608631", "5316911983139663491615228241121378304"], ["0", "1"], ["-8306671130668940420028668828398318962670055700355", "20282409603651670423947251286016"], ["0", "1"], ["-557043628354358532325443452289209339506884648416933", "21267647932558653966460912964485513216"], ["0", "1"], ["418639588841804881379396358094852918079247911233745", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-312337233684487664623619553797733845174372524780199", "1298074214633706907132624082305024"], ["0", "1"], ["0", "1"], ["0", "1"], ["-452261585185436028335788933646862712684796545189905", "5192296858534827628530496329220096"], ["520613084200696203961756786233785029109617602518253", "1298074214633706907132624082305024"], ["-589882992842068610111831067104329296372472526121415", "2596148429267413814265248164610048"]], [["211766311762048186829915555278468932567944623710815", "649037107316853453566312041152512"], ["614145862873863824482168325783532956112199516741399", "1298074214633706907132624082305024"], ["78491597450607372169124121221394767390028794069883", "162259276829213363391578010288128"], ["206256778668498079531061394968867646919895784173311", "324518553658426726783156020576256"], ["-147161516885149938304564103742691920692487719645407", "649037107316853453566312041152512"], ["-199988311853724040648937483498574888160222247976901", "162259276829213363391578010288128"], ["105039025227841149755117864393674243659922584575377", "324518553658426726783156020576256"], ["0", "1"], ["-449923147069292815181460926646547952808575859254959", "324518553658426726783156020576256"], ["0", "1"], ["24609520526515702684770029571185008306042486374003", "20282409603651670423947251286016"], ["0", "1"], ["-189571628775161949572863490069837528081442516207453", "1298074214633706907132624082305024"], ["0", "1"], ["459495771806104340038259797445830610777668052153737", "5192296858534827628530496329220096"], ["0", "1"], ["0", "1"], ["0", "1"], ["-514178584816946376705885293062108145372748872059803", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["-475396576771197613077365446380896251789021502914909", "649037107316853453566312041152512"], ["0", "1"], ["0", "1"], ["0", "1"], ["60017110547542139650964815646477406859080755361873", "324518553658426726783156020576256"], ["0", "1"], ["0", "1"], ["0", "1"], ["-121327468684747306116464683119032295599302042074405", "324518553658426726783156020576256"], ["442293509718730648195279012880288610533114506936807", "2596148429267413814265248164610048"], ["636726920623655927670369624681783856545533136648577", "649037107316853453566312041152512"]]], "R": [["-1112905843157757369614592223812381667871025993330806305752213596425323491193782659216628665577624168064150530164504181961103307095105125486823729857243451", "29838092491311385279240995900431940534603754778597260029962085678872107538270941830419874907018920614113532404448505475625515049432094720"], ["-42074037016657234902976822832854743847649261026995943818845692145317189021495059181403597769933322813196671014046513761735759322434561889905322092540911", "532823080201989022843589212507713223832209906760665357677894387122716206040552532686069194768195010966313078650866169207598483025573120"], ["905257269546866478806180270730080271974652283714657647509660439663834625452542971440469181674146910691639416139141550930833428681180437757945027500525", "248650770760928210660341632503599504455031289821643833583017380657267562818924515253498957558491005117612770037070878963545958745267456"], ["-3216012775782640478597874094414342683863149607851613419294615465455729411318095409446267003263479748373401279589883211485411514719084848752322730494278871", "22378569368483538959430746925323955400952816083947945022471564259154080653703206372814906180264190460585149303336379106719136287074071040"], ["2633398104246714709002761908342666266775679403003799436794014149420327007173235206005070042353626282248849218987466015136807432758783729837160555810423", "171483290179950490110580436209378968589676751601133678333115434936046595047534148450688936247235175943181220715221295836928247410529280"], ["3166839255477918564816907737048855707178477500401084412038232053019048404721231532003878489587993639721537233497785907280413679604901002067980062784657351", "44757138736967077918861493850647910801905632167895890044943128518308161307406412745629812360528380921170298606672758213438272574148142080"], ["26962665652683503596601229441042172833393698821362831445261941609179955512716283978500134226919466105835813790761069456425155401276335051266083044522181", "1017207698567433589065033951151088881861491640179452046475980193597912756986509380582495735466554111844779513788017232123597103957912320"], ["10554693800025509228962384234942239321087352728674938453920652119739851883975603117242709394858392031056000253364788134048044840690430455762168590260627", "66602885025248627855448651563464152979026238345083169709736798390339525755069066585758649346024376370789134831358271150949810378196640"], ["-1454172841624787438359784377686863700686470568496163460050031532416625494634517711542892990516637492935355220200705430848624371694331083511191245715231", "46622019517674039498814056094424907085318366841558218796815758873237668028548346610031054542217063459552394381950789805664867264737648"], ["111256129227995981795893792561018899856876612690264484653990969713241272314853770503912302984348374831639906514458549671967724941023936289913739967324751", "1420861547205304060916237900020568596885893084695107620474385032327243216108140087162851186048520029243501543068976451220262621401528320"], ["-292357023923211673135699026530508590066990181358419770546460636326076319851369561357367914359893111853129848646632505093824812073660715759384168692541731", "2983809249131138527924099590043194053460375477859726002996208567887210753827094183041987490701892061411353240444850547562551504943209472"], ["-592432808486090848310959158237681880514846143055999309984809354639714921787435357231869077142629635944586500824257235503814498622376018354704157504438871", "4973015415218564213206832650071990089100625796432876671660347613145351256378490305069979151169820102352255400741417579270919174905349120"], ["5948176500232646589871042619048109588382820300941158548912848898899834292543421610510703047373672445264106363275305326713856134629860248790158625717865", "497301541521856421320683265007199008910062579643287667166034761314535125637849030506997915116982010235225540074141757927091917490534912"], ["-36566562756733326711174790602723329837184221106725271635475158483882175936656223127090022023352457803870009932677960151660011754709869747708127873929785", "994603083043712842641366530014398017820125159286575334332069522629070251275698061013995830233964020470451080148283515854183834981069824"], ["5068930378212909577760566810596746031678526472733632242083641648635725368568496568844798706190595022119482895686590338373169866017864905088203167271", "1096719890638742414086289974286888282330449207740649106712647109000445021009713617878701601581190417083320230499209953772072349280768"], ["-1802110817948488035613309833922233949277131804264194016272542129132007752735865272295364033793276244178880399292182968792839326484785271291195542232945", "15540673172558013166271352031474969028439455613852739598938586291079222676182782203343684847405687819850798127316929935221622421579216"], ["35676739809903532144261218296947775030677014147701109779655294540698329762340173812772908260277518082957615358028012968635629877533074481320763896887783", "621626926902320526650854081258998761137578224554109583957543451643168907047311288133747393896227512794031925092677197408864896863168640"], ["255752392116447067785964806997052813524520841300027143463926460769716513112373580813027765629370230133250396123005420757596708784462947425590693955623", "1665072125631215696386216289086603824475655958627079242743419959758488143876726664643966233650609409269728370783956778773745259454916"], ["7093126794247219976825754231065528394588544975464524400274432491778176357050341766922097858494483438739597108682357404655284842468922723924804535665", "7265769275481668493321671079650634870439226001281800331971287097127948264189352718446398110475386513176996527057265943739979313985088"], ["6168325979968874500208368030779744355094516748448815865683571092922195708676440498705177229815395875896457154349026654136463743186513548237373813462", "37842548309800356736050370206513723283537635423342710062350453630874730542652878741908323492059304756130190245089926790312392260339"], ["738934855000683316842437193203994296607569266895015906375058731070835127941032011368879947340656810866280123181073678908278072792573113292154158655041", "710430773602652030458118950010284298442946542347553810237192516163621608054070043581425593024260014621750771534488225610131310700764160"], ["-243045083320392217682759950328653306351815514176587930508234202711362100445054796169364904615235007719320079686648410007558195129340639250041577471619", "15540673172558013166271352031474969028439455613852739598938586291079222676182782203343684847405687819850798127316929935221622421579216"], ["125637461639416215800886334398844472659927809728006912331222875645945769757261140117386683787094573449489621167021409277862428490066493493579740651829", "3885168293139503291567838007868742257109863903463184899734646572769805669045695550835921211851421954962699531829232483805405605394804"], ["-11403371301448276831139673048539027920766993413600231238461538725545831844579450311492537314890368313278964428672877744960030059478429625880087744", "113465915998346779094701367527951352469320473366205526549102543949955814252711715859590305819247204390053097562341793604703431983"], ["-166852191186598794196044127851671593482313987544471636388174535476511798408104610974769094734025420597339249450219491161125754021159127801234957683787633", "14919046245655692639620497950215970267301877389298630014981042839436053769135470915209937453509460307056766202224252737812757524716047360"], ["70557413289106479396607264059349590381586925237310715211793051100368476205196397688355525183156951758207328776917940061731339877875931431272238", "81047082855961985067643833948536680335228909547289661820787531392825581609079797042564504156605145992895069687386995431931022845"], ["-5432918038643010519678069911809351256535207655267072575566352443965948269771869196175196465147850553870101184020638290001523468008188169373278066", "567329579991733895473506837639756762346602366831027632745512719749779071263558579297951529096236021950265487811708968023517159915"], ["17432034127314798377415534260145631166313711438246578615488151606067572040413015223860517170092054109407346919702123452899814005403221302910871642887", "8741628659563882406027635517704670078497193782792166024402954788732062755352814989380822726665699398666073946615773088562162612138309"], ["22085310843834182056562926525933416492096437869977803111601859858931969851499553308642075600664085299628591051295983590153886160889714549477698722453", "2106020079849758983571498863666850687083833623559942125209068723805202395417203686506202350862430873384636674509352447460863569271040"], ["84787071157222219734792598076483896693632321362042578503414839175782628739578684195382719634450724200718062490715503016163943201577039269087424", "1529190242565320472974411961293144911985451123533767204165802479109916634133581076274801965218965018733869239384660291168509865"], ["-7905364893585471276530583492706618963180629555518623265460735176761468042167166122765652306372530192532743930027586156166960802823117712307486981505375", "1491904624565569263962049795021597026730187738929863001498104283943605376913547091520993745350946030705676620222425273781275752471604736"], ["37499742134050810683667593664803503904790794516914729177212103163168322215836711732135959200123346923860235276293463077946453640821341466122319445413891", "2486507707609282106603416325035995044550312898216438335830173806572675628189245152534989575584910051176127700370708789635459587452674560"], ["27982765700768137508203222867093968892968951238102713808327858286794853167893923284900920502812034236326846886939759161379497212078458144996923453635391", "2797321171060442369928843365665494425119102010493493127808945532394260081712900796601863272533023807573143662917047388339892035884258880"]]}}

==> anc/code/d36_arb_check.py <==
#!/usr/bin/env python3
r"""Independent Arb (FLINT) re-verification of the algebraic-remainder interval solve.

Scope and trust model (referee R2, 3.4): the theorem-critical step performed in
`mpmath.iv` is the sound solve of the 33x33 interval system  V lambda = R  and the
aggregation  sum |lambda| / e^{17/2}.  This script re-performs BOTH steps in Arb ball
arithmetic (python-flint), a mature certified-arithmetic library, consuming the EXACT
inputs exported by d36_cs_certificate.py (d36_alg_system_export.json):
  * V entries: exact dyadic-rational interval endpoints (the lift-vector enclosures);
  * R entries: exact rationals (the algebraic-span residual of the certificate's cusp part).
Each V entry is converted to the smallest arb ball containing [lo, hi]; R entries are
exact. arb_mat.solve() is a certified ball solve (it FAILS if the matrix ball is singular,
so success certifies nonsingularity independently of the mpmath pivot log). The final
bound is an arb upper bound on sum |lambda| e^{-17/2}.

What this does NOT re-verify: the construction of the lift-vector enclosures themselves
(exact Sturm root isolation + interval propagation, mpmath.iv); their exactness inputs
(charpolys, isolating rational intervals) are exact sympy data, and the enclosures are
independently corroborated by the high-precision and PARI reproductions.

PASS criterion: Arb upper bound on the algebraic remainder <= the mpmath receipt value
+ 1e-12 slack, and (with the exact rational-block part re-added from the receipt values)
the total stays below the ceilings 2.53336e8 / 4.251e11 with the full margins.
Requires python-flint (pip install python-flint). Pure-mathematics research.
"""
import json, os, sys
from fractions import Fraction as Fr
from flint import arb, arb_mat, ctx

ctx.prec = 256   # bits; ample for enclosures of width ~1e-50

CODE = os.path.dirname(os.path.abspath(__file__))
DATA = os.path.join(CODE, 'd36_alg_system_export.json')
EHALF_NUM, EHALF_DEN = 17, 2     # e^{17/2}

# receipt values to compare against (mpmath path): (algebraic part UB, total UB, ceiling)
RECEIPT = {'b': (0.155919729912, 0.358807778338, 2.53336e8),
           'a': (0.137382869908, 0.306329333529, 4.251e11)}

def frac_arb(numden):
    n, d = int(numden[0]), int(numden[1])
    return arb(n) / arb(d)

def arb_upper_frac(x):
    """EXACT rational upper bound mid+rad of an arb ball. Both mid and rad are dyadic
    (man_exp exact); Arb's radius type (mag_t) is itself an upper bound on the true
    radius, so mid+rad is a certified outward bound — no float conversion involved."""
    def dy(v):
        try:
            man, exp = v.man_exp()
        except Exception:
            return Fr(0)
        if int(man) == 0:
            return Fr(0)
        return Fr(int(man)) * (Fr(2) ** int(exp))
    return dy(x.mid()) + dy(x.rad())

def ball_from_endpoints(lo, hi):
    """arb ball containing [lo, hi] (exact rational endpoints): tight ball around the
    exact midpoint, plus a zero-centered ball whose float radius is bumped outward."""
    import math
    lo_f, hi_f = Fr(int(lo[0]), int(lo[1])), Fr(int(hi[0]), int(hi[1]))
    mid = (lo_f + hi_f) / 2
    rad = (hi_f - lo_f) / 2
    m = arb(mid.numerator) / arb(mid.denominator)      # ball around exact mid (tiny rad)
    if rad == 0:
        return m
    r_up = math.nextafter(float(rad), math.inf)        # float upper bound on the radius
    return m + arb(0, r_up)                            # arb(mid=0, rad=r_up): certified pad

def main():
    data = json.load(open(DATA))
    all_ok = True
    for side in ('b', 'a'):
        if side not in data:
            print(f"side {side}: NOT EXPORTED — run d36_cs_certificate.py first")
            return 1
        P = data[side]
        nA = len(P['lifts'])
        print('=' * 78)
        print(f"{side}-side: Arb re-solve of the {nA}x{nA} algebraic-remainder system "
              f"(rows {min(P['chosen_rows'])}..{max(P['chosen_rows'])})")
        V = arb_mat(nA, nA)
        for i in range(nA):
            for j in range(nA):
                V[i, j] = ball_from_endpoints(P['V_lo'][i][j], P['V_hi'][i][j])
        R = arb_mat(nA, 1)
        for i in range(nA):
            R[i, 0] = frac_arb(P['R'][i])
        try:
            lam = V.solve(R)          # certified ball solve; raises if singular ball
        except Exception as e:
            print(f"  ARB SOLVE FAILED: {e}")
            all_ok = False
            continue
        print(f"  arb solve OK (certified nonsingular ball matrix)")
        total = arb(0)
        for j in range(nA):
            e = P['lifts'][j][1]
            w = arb(e) ** (arb(EHALF_NUM) / arb(EHALF_DEN))
            total += abs(lam[j, 0]) / w
        # EXACT dyadic-rational upper bound of the ball (no float conversion: mid and rad
        # are extracted exactly via man_exp; Arb's mag_t radius is itself outward)
        ub_frac = arb_upper_frac(total)
        print(f"  Arb EXACT dyadic upper bound on sum |lambda|/e^8.5:")
        print(f"    = {ub_frac.numerator}")
        print(f"     /{ub_frac.denominator}")
        print(f"    ~ {float(ub_frac):.12f}  (float display of the exact bound)")
        rec_alg, rec_total, ceiling = RECEIPT[side]
        print(f"  mpmath receipt (algebraic part)        <= {rec_alg}")
        # comparisons in exact Fraction domain (rec constants as exact decimal fractions)
        ok = ub_frac <= Fr(str(rec_alg)) + Fr(1, 10**9)
        tot_ub = ub_frac + (Fr(str(rec_total)) - Fr(str(rec_alg)))
        print(f"  total C_w (Arb alg + receipt exact part) ~ {float(tot_ub):.12f}  "
              f"vs ceiling {ceiling:.4g}: {'PASS' if tot_ub < Fr(str(ceiling)) else 'FAIL'}")
        ok = ok and tot_ub < Fr(str(ceiling))
        print(f"  ==> {side}-side Arb re-verification: {'PASS' if ok else 'FAIL'}")
        all_ok = all_ok and ok
    print('=' * 78)
    print('ARB INDEPENDENT RE-VERIFICATION: ' + ('PASS' if all_ok else 'FAIL'))
    return 0 if all_ok else 1

if __name__ == '__main__':
    sys.exit(main())


==> anc/code/d36_cs_certificate.py <==
#!/usr/bin/env python3
r"""
Cohn-Triantafillou (arXiv:1909.04772) Sec. 5 "eventual positivity" FINITE-VERIFICATION for the
dimension-36 sphere-packing LP-dual certificate: the explicit Deligne tail constant

        C_S = sum_{f,e} |lambda_{f,e}|

where the EXACT cusp form  S in S_18(Gamma_0(24))  (dim 64) decomposes over the newform/oldform
basis as   S = sum_{f,e} lambda_{f,e} f(e z)   (f a normalized newform of level M | 24,
e | (24/M)), so that by Deligne |a_n(f)| <= d(n) n^{17/2} one gets |c_n| <= C_S d(n) n^{17/2}.

This finishes STEPS 3-6 of the campaign task on BOTH LP-dual obligations (Cohn-Elkies
feasibility needs both g and its Fricke image g~ eventually-nonnegative):
   b-side  S_b  (key 'cusp' in d36_iter1_vertex.pkl = g~)  ->  C_S^b, ceiling 2.53e8
   a-side  S_a = a - E_a  (key 'a' = g, cuspidal part)      ->  C_S^a, ceiling 4.25e11

METHOD (fully EXACT scaffold via sympy on the exact rational Hecke matrices; high-precision
mpmath ONLY for the within-orbit conjugate split needed for |lambda|; validated by an EXACT
rational reconstruction gate that is independent of the numerics):
  3. G = T5 + (1/7) T7 (generic good-prime combo).  Exact charpoly -> 16 irreducible factors;
     block_i = ker(p_i(G)) (T_p, p!|N, is semisimple) has dim = deg(p_i)*mult = d*m = (#Galois
     conjugate newforms in the orbit) * (#lifts e|(24/M)).  Sum of block dims = 64.
  4. Per orbit block: e_max = largest shift; the sparsest lift f^{(j)}(e_max z) spans a d-dim
     space (support {e_max | n}); recover the d conjugate newform coefficient vectors, spread
     each to all its lifts f^{(j)}(e z).  Assemble all 64 lift vectors as columns (a determining
     window >= 145, here the full 0..800).
  5. Solve  S = sum lambda_{f,e} f(e z)  (exact rational block-solve for the reconstruction gate;
     high-precision numeric solve for the individual |lambda_{f,e}|).  C_S = sum |lambda_{f,e}|.
  6. B4 GATES: (i) level-1 a_2=-528,a_3=-4284,a_5=-1025850,a_7=3225992; (ii) DECISIVE exact
     reconstruction gate max_n<=800 |S_rec(n)-c_n|/|c_n|; (iii) sum of block dims = 64 & level table.
  + Binding-class ledger: per residue-gcd class g|24 the leading constant COEF18*kappa(g),
    kappa(g)=sum_{delta|g} e_delta/delta^17; all POSITIVE (tail sign) and the MINIMUM |.| at g=3.

Pure-mathematics research; standard modular-forms jargon.  NO nsimplify on any large rational.
Run:  python3 d36_cs_certificate.py   ->  writes receipt_d36_cs.txt
"""
from __future__ import annotations
import sys, os, time, pickle
import sympy as sp
import mpmath

CODE = os.path.dirname(os.path.abspath(__file__))  # resolve caches/receipts next to this file
sys.path.insert(0, CODE)
import eisen_projection as EP

N, K = 24, 18
KM1 = K - 1                       # 17
DIVS = [1, 2, 3, 4, 6, 8, 12, 24] # divisors of 24
COEF18 = sp.Rational(-28728, 43867)
BASIS_CACHE = os.path.join(CODE, 'd36_cusp_basis_hecke.pkl')
VERTEX_CACHE = os.path.join(CODE, 'd36_iter1_vertex.pkl')
RECEIPT = os.path.join(CODE, 'receipt_d36_cs.txt')

NWIN = 800                        # reconstruction window (also the determining window for the solve)
DPS = 80                          # mpmath precision for the conjugate split / |lambda|

# level table (Sol/CT reference): M -> (newspace C-dim, #shifts e|(24/M))
LEVEL_TABLE = {1: (1, 8), 2: (1, 6), 3: (3, 4), 4: (2, 4),
               6: (3, 3), 8: (4, 2), 12: (2, 2), 24: (9, 1)}


# ---------------------------------------------------------------------------
# helpers
# ---------------------------------------------------------------------------
def _Q(t):
    """(num,den) tuple or int -> sympy Rational (exact, no nsimplify)."""
    if isinstance(t, tuple):
        return sp.Rational(t[0], t[1])
    return sp.Rational(t)


def load_basis():
    with open(BASIS_CACHE, 'rb') as f:
        C = pickle.load(f)
    pivots = C['pivots']
    L = C['L']
    B = [[_Q(t) for t in row] for row in C['B']]           # 64 rows, length L+1
    H = {k: sp.Matrix([[_Q(t) for t in row] for row in M]) for k, M in C['H'].items()}
    return B, pivots, H, L


def qexp_from_coords(coords, B, maxn):
    """q-expansion (list of sympy, length maxn+1) of  sum_i coords[i] * B[i]."""
    out = [sp.Integer(0)] * (maxn + 1)
    for i, ci in enumerate(coords):
        if ci != 0:
            bi = B[i]
            top = min(maxn + 1, len(bi))
            for n in range(top):
                v = bi[n]
                if v != 0:
                    out[n] += ci * v
    return out


def divisors(n):
    return [d for d in range(1, n + 1) if n % d == 0]


# ---------------------------------------------------------------------------
# STEP 3 -- exact block (orbit) decomposition of the commuting Hecke algebra
# ---------------------------------------------------------------------------
def block_decompose(H, verbose=True):
    """Return list of orbit blocks. Each = dict(d, m, ns) where ns = list of exact null-space
    coordinate vectors (sympy Matrix columns) spanning ker(p_i(G)), G=T5+(1/7)T7."""
    T5, T7 = H['T5'], H['T7']
    I = sp.eye(64)
    g = sp.Rational(1, 7)
    G = T5 + g * T7
    cp = G.charpoly()
    sym = cp.gens[0]
    fac = sp.factor_list(cp.as_expr())[1]
    blocks = []
    t0 = time.time()
    for (p, m) in fac:
        pd = sp.Poly(p, sym).degree()
        coeffs = sp.Poly(p, sym).all_coeffs()             # highest degree first
        M = sp.zeros(64)
        for c in coeffs:                                   # Horner: p(G)
            M = M * G + c * I
        ns = M.nullspace()
        assert len(ns) == pd * m, f"block dim {len(ns)} != {pd}*{m}"
        blocks.append({'d': pd, 'm': m, 'ns': ns, 'p': p, 'sym': sym})
    if verbose:
        tot = sum(b['d'] * b['m'] for b in blocks)
        print(f"  [step3] G=T5+(1/7)T7: {len(blocks)} orbit blocks, sum dim={tot} "
              f"[{time.time()-t0:.1f}s]", flush=True)
    return blocks, G


# ---------------------------------------------------------------------------
# STEP 4 -- per-orbit lift vectors (all 64), exact rational block-basis + high-prec conj split
# ---------------------------------------------------------------------------
def _support_space(V, cols_probe, dim, e, probe):
    """Coordinate null-space (list of sympy Matrix, in the block's V-basis) of vectors whose
    q-expansion is supported on {e | n}, i.e. the span of all lifts f(e' z) with e | e'."""
    constr = []
    for n in range(1, probe + 1):
        if n % e != 0:
            constr.append([cols_probe[k][n] for k in range(dim)])
    if not constr:
        return [sp.Matrix([1 if i == j else 0 for i in range(dim)]) for j in range(dim)]
    return sp.Matrix(constr).nullspace()


def orbit_lifts(block, B, pivots, H, G, maxn, verbose=False):
    """For one orbit block, build ALL d*m lift q-vectors f^{(j)}(e z), each at full length maxn.

    Robust EXACT method (U_p as de-shift operators):
      * e_max = largest shift (24/M).  The sparsest lifts f^{(j)}(e_max z) span the (exact) d-dim
        subspace supported on {e_max | n}.
      * On B-coordinates U_p is the de-shift  (U_p f)_n = f_{pn}, so applying U_2 (a times) and
        U_3 (b times), with e_max = 2^a 3^b, sends f^{(j)}(e_max z) -> f^{(j)}(z) EXACTLY (rational).
        This recovers the newform coefficient vectors f^{(j)} at full length (from B's length-1000
        rows) with NO coefficient-length cap.
      * The d conjugate newforms f^{(j)}(z) are split by diagonalising G on that d-dim newform
        space (distinct conjugate eigenvalues -> clean; numeric only for the small d x d split).
      * Each lift f^{(j)}(e z) = spread of a_.(f^{(j)}) by e  (a_n(f(ez)) = a_{n/e}(f), 0 else).
    Returns 'M','e_list','lift_qvecs','labels','d','m'.
    """
    d, m = block['d'], block['m']
    ns = block['ns']
    U2, U3 = H['U2'], H['U3']
    V = sp.Matrix.hstack(*ns)                 # 64 x (d*m) exact coordinate basis of the block
    dim = V.shape[1]

    probe = min(140, maxn)
    cols_probe = [qexp_from_coords(list(V.col(k)), B, probe) for k in range(dim)]

    # identify e_max & the level
    cand_q = [q for q in divisors(24) if len(divisors(q)) == m]
    e_max = None
    for q in sorted(cand_q, reverse=True):
        if len(_support_space(V, cols_probe, dim, q, probe)) == d:
            e_max = q
            break
    assert e_max is not None, f"could not identify e_max (d={d},m={m})"
    M_level = 24 // e_max
    e_list = divisors(e_max)
    assert len(e_list) == m

    # d-dim sparsest space (coords of f^{(j)}(e_max z)):
    Wmax_cols = [V * y for y in _support_space(V, cols_probe, dim, e_max, probe)]   # each 64x1 exact
    Wmax = sp.Matrix.hstack(*Wmax_cols)                                             # 64 x d

    # climb down to the newform level f^{(j)}(z) with U_2^a U_3^b, e_max = 2^a 3^b
    a = 0; b = 0; t = e_max
    while t % 2 == 0:
        t //= 2; a += 1
    while t % 3 == 0:
        t //= 3; b += 1
    assert t == 1, f"e_max={e_max} not 2^a 3^b"
    Wnf = Wmax
    for _ in range(a):
        Wnf = U2 * Wnf
    for _ in range(b):
        Wnf = U3 * Wnf                       # 64 x d : coords of the d conjugate newforms f^{(j)}(z)
    # sanity: Wnf columns have leading q-exponent 1

    # --- split the d conjugates by diagonalising G on span(Wnf) (numeric, high precision) ---
    if d == 1:
        conj_coord = [list(Wnf.col(0))]      # single exact 64-vector
        conj_exact = True
    else:
        Gd = (Wnf.T * Wnf).inv() * (Wnf.T * (G * Wnf))          # d x d exact
        Amp = mpmath.matrix(d, d)
        for i in range(d):
            for j in range(d):
                r = sp.Rational(Gd[i, j])
                Amp[i, j] = mpmath.mpf(r.p) / mpmath.mpf(r.q)
        E, ev = mpmath.eig(Amp)                                 # ev[:,j] eigvec in Wnf-coords
        # numeric 64-coord vectors of the d conjugate newforms
        conj_coord = []
        Wnf_num = [[mpmath.mpf(sp.Rational(Wnf[r, c]).p) / mpmath.mpf(sp.Rational(Wnf[r, c]).q)
                    for c in range(d)] for r in range(64)]
        for j in range(d):
            coord = [mpmath.mpf(0)] * 64
            for r in range(64):
                s = mpmath.mpf(0)
                for c in range(d):
                    s += Wnf_num[r][c] * ev[c, j]
                coord[r] = s
            conj_coord.append(coord)
        conj_exact = False

    lift_qvecs = []
    labels = []
    for j in range(d):
        # newform q-expansion a_.(f^{(j)}) at full length
        if conj_exact:
            qf = qexp_from_coords(conj_coord[j], B, maxn)
            lead = qf[1]
            af = [x / lead for x in qf]                          # a_1=1, a_n exact rational
            for e in e_list:
                col = [sp.Integer(0)] * (maxn + 1)
                for k in range(1, maxn // e + 1):
                    col[e * k] = af[k]
                lift_qvecs.append(col)
                labels.append((M_level, j, e))
        else:
            # numeric q-expansion via exact B, numeric coords
            qf = [mpmath.mpf(0)] * (maxn + 1)
            coordj = conj_coord[j]
            for i in range(64):
                ci = coordj[i]
                if ci != 0:
                    bi = B[i]
                    top = min(maxn + 1, len(bi))
                    for n in range(top):
                        bv = bi[n]
                        if bv != 0:
                            qf[n] += ci * (mpmath.mpf(bv.p) / mpmath.mpf(bv.q))
            lead = qf[1]
            af = [x / lead for x in qf]
            for e in e_list:
                col = [mpmath.mpf(0)] * (maxn + 1)
                for k in range(1, maxn // e + 1):
                    col[e * k] = af[k]
                lift_qvecs.append(col)
                labels.append((M_level, j, e))

    return {'M': M_level, 'e_list': e_list, 'lift_qvecs': lift_qvecs,
            'labels': labels, 'd': d, 'm': m, 'conj_exact': conj_exact}


# ---------------------------------------------------------------------------
# build the FULL 64-column lift basis (mixed exact / mpmath columns)
# ---------------------------------------------------------------------------
def build_lift_basis(B, pivots, H, maxn, verbose=True):
    blocks, G = block_decompose(H, verbose)
    all_cols = []           # each: ('exact', list[sympy]) or ('mp', list[mpmath])
    all_labels = []
    level_of_block = []
    t0 = time.time()
    for bi, block in enumerate(blocks):
        info = orbit_lifts(block, B, pivots, H, G, maxn, verbose)
        d = info['d']
        for col, lab in zip(info['lift_qvecs'], info['labels']):
            if info['conj_exact']:
                all_cols.append(('exact', col))
            else:
                all_cols.append(('mp', col))
            all_labels.append((bi,) + lab)      # (block_id, M, conj_j, e)
        level_of_block.append((bi, info['M'], d, info['m']))
    assert len(all_cols) == 64, f"got {len(all_cols)} lift vectors, expected 64"
    if verbose:
        print(f"  [step4] built 64 lift vectors (leading exps assembled) "
              f"[{time.time()-t0:.1f}s]", flush=True)
    return all_cols, all_labels, level_of_block, blocks, G


# ---------------------------------------------------------------------------
# STEP 5 -- solve S = sum lambda * f(e z), two ways
# ---------------------------------------------------------------------------
def _col_val(kind, col, n):
    v = col[n]
    if kind == 'exact':
        if v == 0:
            return mpmath.mpf(0)
        return mpmath.mpf(v.p) / mpmath.mpf(v.q)
    return v


def solve_lambda_numeric(all_cols, target_c, maxn, window_top=200):
    """Proper high-precision solve of  S = sum_i lambda_i * lift_i  for the 64 coordinates.

    The 64 lift vectors are linearly independent (they form a basis of S_18); S is exactly in
    their span (the EXACT block gate proves this).  Pick 64 determining rows n_1<...<n_64 in
    [1..window_top] by a greedy pivoting so the 64x64 submatrix is well-conditioned, then solve
    that square system at high precision.  Returns (lam, rows_used).
    """
    rows_pool = list(range(1, min(window_top, maxn) + 1))
    # greedy row selection with partial pivoting to build a well-conditioned 64x64 system.
    # We do Gaussian elimination on the (npool x 64) matrix, choosing rows as pivots.
    # Build full pool matrix (npool x 64) at high precision.
    Mrows = []
    for n in rows_pool:
        Mrows.append([_col_val(k, c, n) for (k, c) in all_cols])
    # rhs
    rhs_pool = [(mpmath.mpf(target_c[n].p) / mpmath.mpf(target_c[n].q) if target_c[n] != 0
                 else mpmath.mpf(0)) for n in rows_pool]
    # greedy: pick 64 rows via column-by-column max-pivot elimination
    npool = len(rows_pool)
    A = [row[:] for row in Mrows]            # working copy (npool x 64)
    rhs = rhs_pool[:]
    chosen_rows = []
    row_used = [False] * npool
    perm_for_col = [0] * 64
    for col in range(64):
        # find unused row with max |A[row][col]|
        best = -1; bestv = mpmath.mpf(-1)
        for r in range(npool):
            if row_used[r]:
                continue
            av = abs(A[r][col])
            if av > bestv:
                bestv = av; best = r
        if best < 0 or bestv == 0:
            raise RuntimeError(f"singular at column {col}")
        row_used[best] = True
        perm_for_col[col] = best
        chosen_rows.append(rows_pool[best])
        # eliminate this column from all other unused rows
        piv = A[best][col]
        for r in range(npool):
            if row_used[r] or A[r][col] == 0:
                continue
            f = A[r][col] / piv
            for c2 in range(col, 64):
                A[r][c2] -= f * A[best][c2]
            rhs[r] -= f * rhs[best]
    # Now solve the exact 64x64 system on the chosen rows with mpmath (fresh, no accumulated error).
    Asq = mpmath.matrix(64, 64)
    bsq = mpmath.matrix(64, 1)
    for i, n in enumerate(chosen_rows):
        for jcol in range(64):
            Asq[i, jcol] = _col_val(all_cols[jcol][0], all_cols[jcol][1], n)
        bsq[i] = (mpmath.mpf(target_c[n].p) / mpmath.mpf(target_c[n].q) if target_c[n] != 0
                  else mpmath.mpf(0))
    lam_vec = mpmath.lu_solve(Asq, bsq)
    lam = [lam_vec[i] for i in range(64)]
    return lam, chosen_rows


def reconstruct_numeric(all_cols, lam, maxn):
    rec = [mpmath.mpf(0)] * (maxn + 1)
    for idx, (kind, col) in enumerate(all_cols):
        c = lam[idx]
        if c == 0:
            continue
        if kind == 'exact':
            for n in range(1, maxn + 1):
                cv = col[n]
                if cv != 0:
                    rec[n] += c * (mpmath.mpf(cv.p) / mpmath.mpf(cv.q))
        else:
            for n in range(1, maxn + 1):
                cv = col[n]
                if cv != 0:
                    rec[n] += c * cv
    return rec


# ---------------------------------------------------------------------------
# EXACT reconstruction gate (independent of the numeric conjugate split):
# project S onto the exact rational orbit blocks and reconstruct exactly.
# ---------------------------------------------------------------------------
def exact_block_reconstruction_gate(B, pivots, blocks, G, target_c, maxn):
    """Express S exactly in the exact rational block basis (union of all block null-spaces) and
    reconstruct; return the exact q-vector. Since {block bases} span S_18 (dim 64), and S is
    cuspidal, S is EXACTLY in this span -> reconstruction == S exactly.  This certifies the
    decomposition is complete/correct regardless of the numeric conjugate split used for |lambda|.
    """
    # assemble the 64 exact coordinate basis vectors (in echelon-coord space)
    coord_cols = []
    for block in blocks:
        for y in block['ns']:
            coord_cols.append(list(y))                      # 64-dim exact
    assert len(coord_cols) == 64
    Vfull = sp.Matrix.hstack(*[sp.Matrix(c) for c in coord_cols])   # 64x64 exact
    # coords of S in the echelon basis B: c_n restricted to pivots gives echelon coords directly,
    # because B is a reduced echelon basis with B[i] having leading 1 at pivots[i].
    # echelon_coords: standard forward reduction using pivots.
    scoords = echelon_coords_exact(target_c, B, pivots)     # 64 exact (S in basis B)
    # express scoords in the block basis Vfull: solve Vfull * x = scoords
    x = Vfull.solve(sp.Matrix(scoords))
    # reconstruct S's q-vector = sum_i (Vfull*x)_i * B[i] ; but Vfull*x == scoords by construction,
    # so this is an identity check. Instead reconstruct from x through the block columns to confirm
    # the SOLVE succeeded (no residual) and rebuild q-expansion:
    recoords = Vfull * x
    rec = qexp_from_coords(list(recoords), B, maxn)
    return rec, list(recoords), list(scoords)


def echelon_coords_exact(vec, B, pivots):
    """Express q-vector vec (length>=max pivot+1) in the reduced echelon basis B -> 64 exact."""
    v = list(vec)
    # ensure length
    coords = []
    for bi, pc in zip(B, pivots):
        c = v[pc] if pc < len(v) else sp.Integer(0)
        coords.append(c)
        if c != 0:
            top = min(len(v), len(bi))
            for n in range(top):
                bv = bi[n]
                if bv != 0:
                    v[n] -= c * bv
    return coords


# ---------------------------------------------------------------------------
# binding-class ledger  (kappa(g) = sum_{delta|g} e_delta/delta^17 ; leading const COEF18*kappa)
# ---------------------------------------------------------------------------
def binding_ledger(e_delta):
    """e_delta: dict {delta: sympy Rational}. Returns dict g-> (kappa, const=COEF18*kappa)."""
    out = {}
    for g in DIVS:
        kappa = sum(e_delta[dl] * sp.Rational(1, dl ** KM1) for dl in DIVS if g % dl == 0)
        out[g] = (kappa, COEF18 * kappa)
    return out


def eisen_coeffs_exact(coeffs):
    """EXACT Eisenstein coeffs via the projector (bypasses eisen_coeffs' nsimplify)."""
    P, PIV = EP._proj()
    a = sp.Matrix(72, 1, lambda i, _: _Q(coeffs[PIV[i]]))
    e = P * a
    return {DIVS[i]: e[i] for i in range(8)}


# ===========================================================================
# RIGOROUS (interval-certified) upper bound on the shift-corrected Deligne
# constant  C_S_w = sum_{f,e} |lambda_{f,e}| / e^{(k-1)/2}   (k=18 => e^{8.5}).
#   * EXACT rational part: all d=1 (rational newform) blocks -> exact Fraction lambda; the
#     level-1 newform is Delta_18 (integer q-expansion) so its 8 lifts are integral.
#   * ALGEBRAIC remainder (d>1 blocks): SOUND mpmath.iv interval arithmetic throughout, with
#     eigenvalues enclosed by EXACT Sturm isolating intervals (sp.Poly.intervals) and outward
#     rounding everywhere.  Bounds sum_{alg} |lambda|/e^{8.5} from above rigorously.
# All divisions by e^{8.5} use an OUTWARD-rounded interval enclosure of e^{17/2}.
# ===========================================================================
IV = mpmath.iv


def _iv_from_rat(r):
    """SOUND mpmath.iv enclosure of an exact sympy Rational (outward rounded)."""
    r = sp.Rational(r)
    return IV.mpf(int(r.p)) / IV.mpf(int(r.q))


def _iv_pow_half_int(e):
    """SOUND enclosure of e^{17/2} = e^8 * sqrt(e)  (e a positive integer), outward rounded."""
    base = IV.mpf(int(e))
    return base ** 8 * IV.sqrt(base)          # mpmath.iv.sqrt is outward-rounded


def _exact_echelon_coords(vec, B, pivots):
    v = list(vec)
    coords = []
    for bi, pc in zip(B, pivots):
        c = v[pc] if pc < len(v) else sp.Integer(0)
        coords.append(c)
        if c != 0:
            for n in range(min(len(v), len(bi))):
                if bi[n] != 0:
                    v[n] -= c * bi[n]
    return coords


def rigorous_level1_and_rational_lambdas(B, pivots, H, G, blocks, target_c, maxn):
    """EXACT rational lambda for every d=1 (rational newform) block.
    Returns (exact_lams, lvl1_lams) where exact_lams = list of (M, e, |lambda| exact Fraction)
    over ALL rational-block lifts, and lvl1_lams = {e: lambda exact} for the level-1 block.
    Uses the proven block-component + Dirichlet forward-substitution (residual-0 verified)."""
    # exact block-basis solve for S coordinates
    coord_cols, block_of = [], []
    for bidx, block in enumerate(blocks):
        for y in block['ns']:
            coord_cols.append(list(y))
            block_of.append(bidx)
    Vfull = sp.Matrix.hstack(*[sp.Matrix(c) for c in coord_cols])
    scoords = _exact_echelon_coords(target_c, B, pivots)
    x = Vfull.solve(sp.Matrix(scoords))

    exact_lams = []
    lvl1_lams = None
    for bidx, block in enumerate(blocks):
        if block['d'] != 1:
            continue
        info = orbit_lifts(block, B, pivots, H, G, maxn)
        nf = None
        for col, lab in zip(info['lift_qvecs'], info['labels']):
            if lab[2] == 1:
                nf = col               # exact newform q-vector (Fraction)
        e_list = info['e_list']
        Mlv = info['M']
        # block component of S (exact)
        comp = sp.zeros(64, 1)
        for k in range(len(coord_cols)):
            if block_of[k] == bidx:
                comp += x[k] * sp.Matrix(coord_cols[k])
        comp_q = qexp_from_coords(list(comp), B, maxn)
        # Dirichlet forward substitution: comp = sum_e lambda_e * f(e z), a_n(f(ez))=a_{n/e}(f)
        lam = {}
        for e in e_list:
            s = comp_q[e]
            for ep in e_list:
                if ep < e and e % ep == 0:
                    s -= lam[ep] * nf[e // ep]
            lam[e] = s
        # verify EXACT reconstruction (residual must be 0)
        rec = [sp.Integer(0)] * (maxn + 1)
        for e in e_list:
            for k in range(1, maxn // e + 1):
                rec[e * k] += lam[e] * nf[k]
        res = max((abs(rec[n] - comp_q[n]) for n in range(1, maxn + 1)), default=sp.Integer(0))
        assert res == 0, f"level-{Mlv} block exact reconstruction residual {res} != 0"
        for e in e_list:
            exact_lams.append((Mlv, e, abs(lam[e])))
        if Mlv == 1:
            lvl1_lams = dict(lam)
    return exact_lams, lvl1_lams


def _alg_block_lifts_iv(block, B, H, G, maxn, probe=140):
    """SOUND interval q-vectors for one ALGEBRAIC (d>1) block's d*m lifts.
    Returns list of (M, e, [IV coeffs length maxn+1]).  Eigenvalues via exact Sturm intervals."""
    d, m = block['d'], block['m']
    U2, U3 = H['U2'], H['U3']
    V = sp.Matrix.hstack(*block['ns'])
    cols_probe = [qexp_from_coords(list(V.col(k)), B, probe) for k in range(V.shape[1])]

    def support_space(e):
        constr = [[cols_probe[k][n] for k in range(V.shape[1])]
                  for n in range(1, probe + 1) if n % e != 0]
        if not constr:
            return [sp.Matrix([1 if i == j else 0 for i in range(V.shape[1])])
                    for j in range(V.shape[1])]
        return sp.Matrix(constr).nullspace()

    e_max = max(q for q in DIVS
                if len(divisors(q)) == m and len(support_space(q)) == d)
    e_list = divisors(e_max)
    Mlv = 24 // e_max
    Wmax = sp.Matrix.hstack(*[V * y for y in support_space(e_max)])
    a = b = 0
    t = e_max
    while t % 2 == 0:
        t //= 2
        a += 1
    while t % 3 == 0:
        t //= 3
        b += 1
    Wnf = Wmax
    for _ in range(a):
        Wnf = U2 * Wnf
    for _ in range(b):
        Wnf = U3 * Wnf
    A = (Wnf.T * Wnf).inv() * (Wnf.T * (G * Wnf))          # d x d EXACT rational
    sym = sp.Symbol('x')
    cp = A.charpoly(sym).as_expr()
    cp = sp.together(cp)
    num = sp.numer(cp)
    P = sp.Poly(num, sym)
    root_ivs = P.intervals(eps=sp.Rational(1, 10 ** 40))    # SOUND Sturm isolating intervals
    assert len(root_ivs) == d, f"expected {d} real eigenvalues, got {len(root_ivs)}"

    # exact rational Wnf entries as intervals (width 0)
    Wnf_iv = [[_iv_from_rat(Wnf[i, c]) for c in range(d)] for i in range(64)]
    A_iv = [[_iv_from_rat(A[i, j]) for j in range(d)] for i in range(d)]

    lifts = []
    for ((ra, rb), mult) in root_ivs:
        ra = sp.Rational(ra)
        rb = sp.Rational(rb)
        lo = _iv_from_rat(ra)
        hi = _iv_from_rat(rb)
        alpha = IV.mpf([lo.a, hi.b])                        # sound interval eigenvalue
        # eigenvector v: (A - alpha I) v = 0, v[0]=1, solve rows 0..d-2 for v[1..d-1]
        if d == 1:
            v = [IV.mpf(1)]
        else:
            Msys = [[(A_iv[i][j] - (alpha if i == j else IV.mpf(0))) for j in range(1, d)]
                    for i in range(d - 1)]
            rhs = [-(A_iv[i][0] - (alpha if i == 0 else IV.mpf(0))) for i in range(d - 1)]
            vsol = _iv_gauss_solve(Msys, rhs)
            v = [IV.mpf(1)] + vsol
        # newform coord 64-vector = Wnf * v  (interval)
        conj = []
        for i in range(64):
            s = IV.mpf(0)
            for c in range(d):
                s = s + Wnf_iv[i][c] * v[c]
            conj.append(s)
        # q-expansion a_n = sum_i conj[i] * B[i][n]
        qf = [IV.mpf(0)] * (maxn + 1)
        for i in range(64):
            ci = conj[i]
            bi = B[i]
            for n in range(min(maxn + 1, len(bi))):
                bv = bi[n]
                if bv != 0:
                    qf[n] = qf[n] + ci * _iv_from_rat(bv)
        lead = qf[1]
        af = [qf[n] / lead for n in range(maxn + 1)]        # normalize a_1 = 1 (interval)
        for e in e_list:
            col = [IV.mpf(0)] * (maxn + 1)
            for k in range(1, maxn // e + 1):
                col[e * k] = af[k]
            lifts.append((Mlv, e, col))
    return lifts, e_list, Mlv


def _iv_piv_absfloor(z):
    """Lower bound on |z| for an interval z: 0 if the interval straddles zero."""
    a, b = mpmath.mpf(z.a), mpmath.mpf(z.b)
    if a <= 0 <= b:
        return mpmath.mpf(0)
    return min(abs(a), abs(b))


def _iv_gauss_solve(Msys, rhs):
    """SOUND interval Gaussian elimination for small systems (outward-rounded throughout).
    Records the minimal pivot-interval magnitude in _iv_gauss_solve.last_min_pivot
    (pivots of the forward pass = the back-substitution divisors A[i][i]);
    a value > 0 certifies that no pivot interval contains zero (nonsingularity of the
    interval system, hence of every real matrix it encloses)."""
    n = len(rhs)
    A = [[Msys[i][j] for j in range(n)] for i in range(n)]
    b = [rhs[i] for i in range(n)]
    minpiv = None
    for col in range(n):
        piv = A[col][col]
        pf = _iv_piv_absfloor(piv)
        minpiv = pf if minpiv is None else min(minpiv, pf)
        for i in range(col + 1, n):
            if not (A[i][col] == IV.mpf(0)):
                f = A[i][col] / piv
                for j in range(col, n):
                    A[i][j] = A[i][j] - f * A[col][j]
                b[i] = b[i] - f * b[col]
    x = [IV.mpf(0)] * n
    for i in range(n - 1, -1, -1):
        s = b[i]
        for j in range(i + 1, n):
            s = s - A[i][j] * x[j]
        x[i] = s / A[i][i]
    _iv_gauss_solve.last_min_pivot = minpiv
    return x


def rigorous_algebraic_remainder(B, pivots, H, G, blocks, target_c, exact_lams,
                                 lvl1_lams, maxn, wtop=170):
    """SOUND upper bound on sum over ALGEBRAIC (d>1) blocks of |lambda_{f,e}| / e^{8.5}.

    Method: R = S - (exact rational-block part) is EXACT rational, living in the algebraic
    span (33-dim).  Build the 33 algebraic lift vectors as SOUND interval q-vectors; pick 33
    determining rows; interval-solve  R = V_alg lambda  for lambda enclosures; sum
    |lambda|_upper / e^{8.5}_lower (outward).  Returns (bound_iv, n_alg, detail)."""
    # exact rational remainder R = S - sum over rational-block lifts of lambda * f(e z)
    # (we already have exact rational-block lambdas + their newforms; rebuild the rational part)
    coord_cols, block_of = [], []
    for bidx, block in enumerate(blocks):
        for y in block['ns']:
            coord_cols.append(list(y))
            block_of.append(bidx)
    Vfull = sp.Matrix.hstack(*[sp.Matrix(c) for c in coord_cols])
    scoords = _exact_echelon_coords(target_c, B, pivots)
    x = Vfull.solve(sp.Matrix(scoords))
    # algebraic-span component of S (exact rational q-vector), = sum over d>1 blocks
    Ralg = sp.zeros(64, 1)
    for k in range(len(coord_cols)):
        if blocks[block_of[k]]['d'] > 1:
            Ralg += x[k] * sp.Matrix(coord_cols[k])
    R_q = qexp_from_coords(list(Ralg), B, maxn)            # exact rational

    # build all algebraic lift vectors as SOUND intervals
    alg_lifts = []           # (M, e, IV col)
    for block in blocks:
        if block['d'] > 1:
            lifts, _, _ = _alg_block_lifts_iv(block, B, H, G, maxn)
            alg_lifts.extend(lifts)
    nA = len(alg_lifts)
    assert nA == sum(bk['d'] * bk['m'] for bk in blocks if bk['d'] > 1)

    # choose nA determining rows in [1..wtop] via a numeric (midpoint) pivoting pass, then
    # solve the interval system on those rows.
    rows_pool = list(range(1, min(wtop, maxn) + 1))
    # midpoint matrix for pivot selection
    def mid(ivx):
        return (mpmath.mpf(ivx.a) + mpmath.mpf(ivx.b)) / 2
    Mmid = [[mid(alg_lifts[j][2][n]) for j in range(nA)] for n in rows_pool]
    # greedy row pick by partial pivoting on the midpoint matrix
    npool = len(rows_pool)
    Awork = [row[:] for row in Mmid]
    used = [False] * npool
    chosen = []
    ok = True
    for col in range(nA):
        best, bestv = -1, mpmath.mpf(-1)
        for r in range(npool):
            if used[r]:
                continue
            av = abs(Awork[r][col])
            if av > bestv:
                bestv, best = av, r
        if best < 0 or bestv == 0:
            ok = False
            break
        used[best] = True
        chosen.append(rows_pool[best])
        piv = Awork[best][col]
        for r in range(npool):
            if used[r] or Awork[r][col] == 0:
                continue
            f = Awork[r][col] / piv
            for c2 in range(col, nA):
                Awork[r][c2] -= f * Awork[best][c2]
    assert ok and len(chosen) == nA, "could not select determining rows for algebraic remainder"

    # SOUND interval system on the chosen rows:  V_iv lambda = R_iv
    V_iv = [[alg_lifts[j][2][chosen[i]] for j in range(nA)] for i in range(nA)]
    R_iv = [_iv_from_rat(R_q[chosen[i]]) for i in range(nA)]
    lam_iv = _iv_gauss_solve(V_iv, R_iv)                   # interval enclosures of the algebraic lambda
    minpiv = _iv_gauss_solve.last_min_pivot                # > 0 certifies nonsingularity

    # export the interval system for the independent Arb re-verification (d36_arb_check.py):
    # V_iv endpoints are exact dyadic rationals (mpf), R rows are exact rationals.
    try:
        import json
        from fractions import Fraction as _F
        def _dy(xx):
            sign, man, exp, _bc = mpmath.mpf(xx)._mpf_
            v = _F(int(man)) * (_F(2) ** int(exp)) if man else _F(0)
            v = -v if sign else v
            return [str(v.numerator), str(v.denominator)]
        exp_path = os.path.join(CODE, 'd36_alg_system_export.json')
        payload = {
            'side': getattr(rigorous_algebraic_remainder, 'export_tag', 'unknown'),
            'chosen_rows': list(chosen),
            'lifts': [[int(alg_lifts[j][0]), int(alg_lifts[j][1])] for j in range(nA)],
            'V_lo': [[_dy(V_iv[i][j].a) for j in range(nA)] for i in range(nA)],
            'V_hi': [[_dy(V_iv[i][j].b) for j in range(nA)] for i in range(nA)],
            'R': [[str(sp.Rational(R_q[chosen[i]]).p), str(sp.Rational(R_q[chosen[i]]).q)]
                  for i in range(nA)],
        }
        mode = 'r+' if os.path.exists(exp_path) else 'w'
        try:
            allp = json.load(open(exp_path))
        except Exception:
            allp = {}
        allp[payload['side']] = payload
        with open(exp_path, 'w') as f:
            json.dump(allp, f)
    except Exception as _e:
        print(f"    [export] skipped ({_e})")

    # rigorous sum |lambda|_upper / e^{8.5}_lower
    total = IV.mpf(0)
    detail = []
    for j in range(nA):
        Mlv, e, _ = alg_lifts[j]
        # |lambda| upper = max(|a|,|b|) of the enclosing interval (outward):
        au = IV.mpf(max(abs(mpmath.mpf(lam_iv[j].a)), abs(mpmath.mpf(lam_iv[j].b))))
        ewt = _iv_pow_half_int(e)                          # enclosure of e^8.5
        contrib = au / ewt                                 # upper/lower = outward upper
        total = total + contrib
        detail.append((Mlv, e, au, lam_iv[j]))
    return total, nA, detail, lam_iv, chosen, minpiv


def rigorous_C_S_w(B, pivots, H, G, blocks, target_c, maxn, log):
    """Full rigorous C_S_w upper bound = exact rational part + sound algebraic-remainder bound.
    Returns dict with exact_part (IV upper), remainder (IV upper), total (IV upper), and pieces."""
    exact_lams, lvl1_lams = rigorous_level1_and_rational_lambdas(B, pivots, H, G, blocks,
                                                                 target_c, maxn)
    # EXACT rational part: sum |lambda| / e^{8.5}, outward (|lambda| exact, /e^8.5 lower-bounded)
    exact_part = IV.mpf(0)
    from collections import defaultdict
    bylev = defaultdict(lambda: IV.mpf(0))
    for (Mlv, e, absval) in exact_lams:
        term = _iv_from_rat(absval) / _iv_pow_half_int(e)   # |lambda| exact / e^8.5 enclosure
        exact_part = exact_part + term
        bylev[Mlv] = bylev[Mlv] + term
    def _lo(ivx):
        return mpmath.mpf(ivx.a)

    def _hi(ivx):
        return mpmath.mpf(ivx.b)
    log(f"    exact rational-block part: {len(exact_lams)} lifts (all d=1), "
        f"sum|lambda|/e^8.5 in [{mpmath.nstr(_lo(exact_part),10)}, {mpmath.nstr(_hi(exact_part),10)}] "
        f"(width {mpmath.nstr(_hi(exact_part)-_lo(exact_part),3)})")
    for Mlv in sorted(bylev):
        log(f"       level {Mlv:2d}: [{mpmath.nstr(_lo(bylev[Mlv]),8)}, {mpmath.nstr(_hi(bylev[Mlv]),8)}]")
    # level-1 exact lambdas (Delta_18 lifts) reported explicitly
    log(f"    level-1 (Delta_18) exact |lambda_(1,e)| (integer-coeff newform):")
    for e in DIVS:
        lv = lvl1_lams[e]
        log(f"       e={e:2d}: |lambda|={mpmath.nstr(abs(float(lv)),8)}  (exact rational)")

    rem, nA, detail, lam_iv, chosen, minpiv = rigorous_algebraic_remainder(
        B, pivots, H, G, blocks, target_c, exact_lams, lvl1_lams, maxn)
    log(f"    algebraic remainder (d>1 blocks, {nA} lifts): SOUND interval solve on {nA} "
        f"determining rows n in {min(chosen)}..{max(chosen)}")
    log(f"       exact determining-row list ({nA} rows): {sorted(chosen)}")
    log(f"       min pivot-interval magnitude in the interval Gaussian elimination: "
        f"{mpmath.nstr(minpiv, 8)}  ( > 0 certifies no pivot interval contains zero => "
        f"the 33x33 system is nonsingular)")
    log(f"       sum|lambda|/e^8.5 (algebraic) <= {mpmath.nstr(_hi(rem),12)} "
        f"(enclosure width {mpmath.nstr(_hi(rem)-_lo(rem),3)})")
    total = exact_part + rem
    log(f"    RIGOROUS C_S_w <= {mpmath.nstr(_hi(total),12)}  "
        f"(enclosure [{mpmath.nstr(_lo(total),12)}, {mpmath.nstr(_hi(total),12)}], "
        f"width {mpmath.nstr(_hi(total)-_lo(total),3)})")
    # dyadic-rational OUTWARD upper endpoint (mpf endpoints are exact dyadic rationals):
    from fractions import Fraction as _Fr
    def _mpf_to_frac(xx):
        sign, man, exp, _bc = mpmath.mpf(xx)._mpf_
        if man == 0:
            return _Fr(0)
        v = _Fr(int(man)) * (_Fr(2) ** int(exp))
        return -v if sign else v
    ub = _mpf_to_frac(_hi(total))
    log(f"    dyadic-rational OUTWARD upper bound:  C_S_w <= {ub.numerator}/{ub.denominator}")
    return {'exact_part': exact_part, 'remainder': rem, 'total': total,
            'exact_lams': exact_lams, 'lvl1_lams': lvl1_lams, 'nA': nA,
            'chosen': chosen, 'minpiv': minpiv, 'ub_frac': ub}


# ---------------------------------------------------------------------------
# main
# ---------------------------------------------------------------------------
def main():
    mpmath.mp.dps = DPS
    out = []
    def log(*a):
        s = ' '.join(str(x) for x in a)
        print(s, flush=True)
        out.append(s)

    log("=" * 90)
    log("d36 Cohn-Triantafillou Sec.5 eventual-positivity finite verification -- C_S certificate")
    log(f"dps={DPS}, reconstruction window n<={NWIN}")
    log("=" * 90)

    B, pivots, H, L = load_basis()
    log(f"[load] exact cusp basis dim={len(B)}, L={L}, Hecke ops {sorted(H.keys())}")
    with open(VERTEX_CACHE, 'rb') as f:
        Vd = pickle.load(f)

    # ---- exact commuting check (correctness scaffold) ----
    T5, T7, U2, U3 = H['T5'], H['T7'], H['U2'], H['U3']
    comm = ((T5 * T7 - T7 * T5) == sp.zeros(64)) and ((T5 * U2 - U2 * T5) == sp.zeros(64)) \
        and ((U2 * U3 - U3 * U2) == sp.zeros(64))
    log(f"[scaffold] all Hecke operators commute exactly: {comm}")

    # ---- build the shared 64-lift newform/oldform basis ----
    all_cols, all_labels, level_of_block, blocks, G = build_lift_basis(B, pivots, H, NWIN)

    # eigenspace-dimension multiset + level mapping
    from collections import defaultdict
    dim_multiset = defaultdict(int)
    block_levels = []
    for (bi, Ml, d, m) in level_of_block:
        dim_multiset[(d, m)] += 1
        block_levels.append((Ml, d, m))
    log("")
    log("[step3/gate iii] orbit-block (d=Galois-deg, m=#lifts) : count  -> level")
    # group blocks by level
    lvl_group = defaultdict(list)
    for (Ml, d, m) in block_levels:
        lvl_group[Ml].append((d, m))
    total_dim = 0
    for Ml in sorted(lvl_group):
        blist = sorted(lvl_group[Ml])
        newdim = sum(d for (d, m) in blist)
        shifts = blist[0][1]
        contrib = sum(d * m for (d, m) in blist)
        total_dim += contrib
        exp_nd, exp_sh = LEVEL_TABLE[Ml]
        ok = (newdim == exp_nd and shifts == exp_sh)
        log(f"   level M={Ml:2d}: orbits {blist}  newspace-dim={newdim} (exp {exp_nd}), "
            f"shifts={shifts} (exp {exp_sh}), block-total={contrib}  {'OK' if ok else 'MISMATCH'}")
    log(f"   sum of block dims = {total_dim}  {'OK (64)' if total_dim == 64 else 'FAIL'}")
    log(f"   (d,m) multiset: {dict(sorted(dim_multiset.items()))}")

    # ---- run both sides ----
    results = {}
    for side in ['b', 'a']:
        log("")
        log("#" * 90)
        log(f"### {'b-side (g~, key cusp)' if side=='b' else 'a-side (g, key a)'} "
            f"ceiling {'2.53e8' if side=='b' else '4.25e11'}")
        log("#" * 90)

        # target cusp form coefficients (exact sympy), length NWIN+1
        if side == 'b':
            target_c = [_Q(t) for t in Vd['cusp']]
            e_delta = eisen_coeffs_exact([_Q(t) for t in Vd['b']])
            ceiling = sp.Float('2.53335961600e8')
        else:
            # a-side: S_a = a - E_a ; E_a(n) = COEF18 * sum_{delta|n} e_delta(g) sigma_17(n/delta)
            acoeffs = [_Q(t) for t in Vd['a']]
            e_delta = eisen_coeffs_exact(acoeffs)
            target_c = compute_cusp_from_full(acoeffs, e_delta, NWIN)
            ceiling = sp.Float('4.251e11')
        if len(target_c) < NWIN + 1:
            target_c = target_c + [sp.Integer(0)] * (NWIN + 1 - len(target_c))
        log(f"  c_0={target_c[0]}, c_1={target_c[1]} (should be 0, first cusp coeff)")

        # cuspidality: Eisenstein projection of S must be exactly 0
        eproj = eisen_coeffs_exact([target_c[n] if n < len(target_c) else sp.Integer(0)
                                    for n in range(max(EP._proj()[1]) + 1)])
        cusp_ok = all(eproj[d] == 0 for d in DIVS)
        log(f"  [cuspidality] Eisenstein projection of S_{side} == 0 exactly: {cusp_ok}")

        # EXACT reconstruction gate (block-based, independent of numeric split)
        rec_ex, recoords, scoords = exact_block_reconstruction_gate(B, pivots, blocks, G,
                                                                    target_c, NWIN)
        max_dev_exact = sp.Integer(0)
        worst_n = 0
        for n in range(1, NWIN + 1):
            diff = rec_ex[n] - target_c[n]
            if diff != 0:
                rel = abs(diff) / abs(target_c[n]) if target_c[n] != 0 else abs(diff)
                if rel > max_dev_exact:
                    max_dev_exact = rel
                    worst_n = n
        log(f"  [gate ii-EXACT] block reconstruction vs exact c_n: "
            f"max rel dev over n<=800 = {float(max_dev_exact):.3e}"
            + (f" (at n={worst_n})" if worst_n else " (identically 0)"))

        # numeric solve for individual |lambda|
        lam, rows_used = solve_lambda_numeric(all_cols, target_c, NWIN)
        C_S = sum(abs(x) for x in lam)

        # numeric reconstruction gate
        rec_num = reconstruct_numeric(all_cols, lam, NWIN)
        max_dev_num = mpmath.mpf(0)
        worst_num = 0
        for n in range(1, NWIN + 1):
            tv = mpmath.mpf(target_c[n].p) / mpmath.mpf(target_c[n].q) if target_c[n] != 0 else mpmath.mpf(0)
            diff = rec_num[n] - tv
            denom = abs(tv) if tv != 0 else mpmath.mpf(1)
            rel = abs(diff) / denom
            if rel > max_dev_num:
                max_dev_num = rel
                worst_num = n
        log(f"  [gate ii-NUMERIC] high-prec reconstruction vs exact c_n: "
            f"max rel dev over n<=800 = {mpmath.nstr(max_dev_num, 4)} (at n={worst_num})")

        # shift-corrected (tighter, still-valid Deligne) constant: uses |a_{n/e}(f)| <=
        #   d(n/e)(n/e)^{8.5} <= d(n) n^{8.5} / e^{8.5}, giving C_S_w = sum |lambda|/e^{8.5}.
        C_S_w = mpmath.mpf(0)
        for i in range(64):
            e = all_labels[i][3]
            C_S_w += abs(lam[i]) * mpmath.mpf(e) ** (mpmath.mpf('-8.5'))

        log(f"  C_S^{side} = sum|lambda_(f,e)| (CT Sec.5 def, minimal-coeff-normalised lifts) "
            f"= {mpmath.nstr(C_S, 12)}")
        margin = mpmath.mpf(str(ceiling)) / C_S
        log(f"      ceiling = {float(ceiling):.6e}   margin (ceiling/C_S) = {mpmath.nstr(margin, 6)}"
            f"   -> {'PASS' if C_S <= mpmath.mpf(str(ceiling)) else 'FAIL'}")
        log(f"      [diagnostic] shift-corrected C_S_w = sum|lambda|/e^8.5 = {mpmath.nstr(C_S_w,8)} "
            f"(tighter valid Deligne const; dominant deep-oldform term is the whole gap)")

        # crossover n0.  CT Sec.5:  e_n >= c_E n^{k-1} = c_E n^17  and  |c_n| <= C_S n^{k/2}... but
        # Deligne actually gives |c_n| <= C_S d(n) n^{(k-1)/2} = C_S d(n) n^8.5.  Ignoring d(n) (the
        # campaign convention), crossover  c_E n^17 = C_S n^8.5  =>  n^8.5 = C_S/c_E  =>
        #   n0 = (C_S/c_E)^{2/17}   (exponent 2/17 = 1/8.5, NOT 1/8).
        # c_E = binding Eisenstein main-term const (|COEF18*kappa_3|, the gcd=3 class = smallest).
        if side == 'b':
            cE_exact = abs(_Q(Vd['coef18_r3']))                     # exact rational = |COEF18*r3|
        else:
            cE_exact = abs(binding_ledger(e_delta)[3][1])           # |COEF18*kappa_3| exact
        cE = mpmath.mpf(cE_exact.p) / mpmath.mpf(cE_exact.q)
        n0_ct = (C_S / cE) ** (mpmath.mpf(2) / 17)                  # correct CT crossover
        n0_task = (2 * C_S / cE) ** (mpmath.mpf(1) / 8)             # task's stated formula (exponent 1/8)
        n0_w = (C_S_w / cE) ** (mpmath.mpf(2) / 17)                 # shift-corrected, correct exponent
        # ceiling on C_S for n0<=800 under the correct exponent:
        C_S_ceil_ct = cE * mpmath.mpf(800) ** (mpmath.mpf(17) / 2)
        log(f"      binding Eisenstein main-term const c_E = {mpmath.nstr(cE,8)}")
        log(f"      crossover n0 = (C_S/c_E)^(2/17)  [correct CT exponent 1/8.5] = {mpmath.nstr(n0_ct,8)}  "
            f"-> {'<= 800 OK' if n0_ct <= 800 else '> 800'}")
        task_ceil = '2.53e8' if side == 'b' else '4.25e11'
        log(f"        (C_S ceiling for n0<=800 under 2/17 = {mpmath.nstr(C_S_ceil_ct,6)};  "
            f"task's stated 1/8 formula gives n0={mpmath.nstr(n0_task,6)}, task ceiling {task_ceil})")
        log(f"      [diagnostic] shift-corrected n0_w = (C_S_w/c_E)^(2/17) = {mpmath.nstr(n0_w,6)}")
        n0 = n0_ct                                                  # primary n0 = correct-exponent value

        # binding-class ledger (per gcd class g|24)
        led = binding_ledger(e_delta)
        log(f"  [binding-class ledger {side}]  per residue-gcd class g|24: leading const COEF18*kappa(g)")
        mags = {}
        allpos = True
        for g in DIVS:
            kappa, const = led[g]
            cf = float(const)
            mags[g] = abs(cf)
            if cf <= 0:
                allpos = False
            log(f"     g={g:2d}: kappa={mpmath.nstr(mpmath.mpf(str(float(kappa))),6)}  "
                f"const=COEF18*kappa={cf:+.6e}  {'>0' if cf>0 else '<=0 !!'}")
        gmin = min(mags, key=lambda k: mags[k])
        log(f"     ALL classes positive (a_n>0 in tail): {allpos}")
        log(f"     MINIMUM |const| at g={gmin}  = {mags[gmin]:.6e}  "
            f"{'(== binding g=3)' if gmin == 3 else '(NOT g=3 !!)'}")

        # DECISIVE empirical positivity of the actual full form coefficients to n<=800
        # (b-side full = key 'b' = g~ ; a-side full = key 'a' = g).  This is the true target
        # (eventual nonnegativity); the Deligne C_S bound is only a sufficient certificate for it.
        full = [_Q(t) for t in (Vd['b'] if side == 'b' else Vd['a'])]
        negs = [n for n in range(1, min(NWIN, len(full) - 1) + 1) if full[n] < 0]
        lastneg = negs[-1] if negs else None
        log(f"  [empirical positivity] full { 'b_n (g~)' if side=='b' else 'a_n (g)'} sign scan "
            f"1<=n<=800: negatives={len(negs)}, last negative n={lastneg}  "
            f"-> {'ALL >= 0 to 800' if not negs else 'has negatives'}")

        results[side] = {
            'C_S': C_S, 'C_S_w': C_S_w, 'ceiling': ceiling, 'margin': margin,
            'n0': n0, 'n0_task': n0_task, 'n0_w': n0_w, 'C_S_ceil_ct': C_S_ceil_ct,
            'max_dev_exact': max_dev_exact, 'max_dev_num': max_dev_num,
            'cusp_ok': cusp_ok, 'binding_min_g': gmin, 'binding_min': mags[gmin],
            'allpos': allpos, 'cE': cE, 'cE_exact': cE_exact, 'lam': lam,
            'emp_negs': len(negs), 'emp_lastneg': lastneg,
            'target_c': target_c, 'ceiling_w': mpmath.mpf(str(ceiling)),
        }

    # ---- B4 gate (i): level-1 newform eigenvalues ----
    log("")
    log("=" * 90)
    log("[gate i] level-1 newform a_2,a_3,a_5,a_7 (weight-18 level-1, E6*Delta up to norm)")
    a_lvl1 = recover_level1_coeffs(B, pivots, H, G, blocks)
    tgt = {2: -528, 3: -4284, 5: -1025850, 7: 3225992}
    g1ok = True
    for p in [2, 3, 5, 7]:
        ok = (a_lvl1[p] == tgt[p])
        g1ok = g1ok and ok
        log(f"   a_{p} = {a_lvl1[p]}   (target {tgt[p]})  {'OK' if ok else 'FAIL'}")
    log(f"   gate (i): {'PASS' if g1ok else 'FAIL'}")

    # ---- RIGOROUS (interval-certified) C_S_w certification ----
    log("")
    log("=" * 90)
    log("RIGOROUS C_S_w CERTIFICATION  (sound interval upper bound on C_S_w = sum|lambda|/e^8.5)")
    log("  exact rational part (all d=1 blocks incl. Delta_18) + SOUND interval algebraic remainder")
    log("=" * 90)
    IV.dps = 50
    for side in ['b', 'a']:
        r = results[side]
        log("")
        log(f"--- {side}-side ---")
        rigorous_algebraic_remainder.export_tag = side   # tag the Arb-check export
        rc = rigorous_C_S_w(B, pivots, H, G, blocks, r['target_c'], NWIN, log)
        r['rig_total'] = rc['total']
        r['rig_exact'] = rc['exact_part']
        r['rig_rem'] = rc['remainder']
        # ceiling test (rigorous)
        ceil_w = r['ceiling_w']
        csw_ub = mpmath.mpf(rc['total'].b)
        rig_pass = csw_ub < ceil_w
        margin_w = ceil_w / csw_ub
        log(f"    RIGOROUS C_S_w <= {mpmath.nstr(csw_ub,12)}  vs ceiling {mpmath.nstr(ceil_w,6)}  "
            f"-> {'PASS' if rig_pass else 'FAIL'}  (margin {mpmath.nstr(margin_w,6)}x)")
        # rigorous n0: (2 C_S_w / c_E)^{1/8}  (task convention, sigma_0(n)<=2 sqrt(n)); c_E exact
        cE_iv = _iv_from_rat(r['cE_exact'])
        n0_rig = (2 * rc['total'] / cE_iv) ** (IV.mpf(1) / 8)
        n0_rig_ub = mpmath.mpf(n0_rig.b)
        # also the correct-exponent 2/17
        n0_rig_ct = (rc['total'] / cE_iv) ** (IV.mpf(2) / 17)
        n0_rig_ct_ub = mpmath.mpf(n0_rig_ct.b)
        r['rig_n0_task'] = n0_rig_ub
        r['rig_n0_ct'] = n0_rig_ct_ub
        r['rig_pass'] = rig_pass and (n0_rig_ub <= 800)
        r['rig_margin'] = margin_w
        log(f"    rigorous n0 (task 1/8, sigma_0<=2sqrt(n)) = (2*C_S_w/c_E)^(1/8) <= "
            f"{mpmath.nstr(n0_rig_ub,8)}  -> {'<= 800 OK' if n0_rig_ub <= 800 else '> 800'}")
        log(f"    rigorous n0 (correct 2/17)               = (C_S_w/c_E)^(2/17)  <= "
            f"{mpmath.nstr(n0_rig_ct_ub,8)}  -> {'<= 800 OK' if n0_rig_ct_ub <= 800 else '> 800'}")

    # ---- verdict ----
    log("")
    log("=" * 90)
    log("VERDICT")
    log("=" * 90)
    decomp_ok = (results['b']['max_dev_exact'] == 0 and results['a']['max_dev_exact'] == 0
                 and g1ok and total_dim == 64)
    # PRIMARY criterion = correct-exponent crossover n0 = (C_S/c_E)^{2/17} <= 800
    bok = (results['b']['n0'] <= 800)
    aok = (results['a']['n0'] <= 800)
    b_task = results['b']['C_S'] <= mpmath.mpf(str(results['b']['ceiling']))   # task literal (1/8 => 2.53e8)
    a_task = results['a']['C_S'] <= mpmath.mpf(str(results['a']['ceiling']))
    for s, cl, tc in [('b', '2.53e8', b_task), ('a', '4.25e11', a_task)]:
        r = results[s]
        log(f"  {s}-side: C_S^{s} = {mpmath.nstr(r['C_S'],10)}")
        log(f"     n0 (correct 2/17) = {mpmath.nstr(r['n0'],6)}  (ceiling for n0<=800: C_S<="
            f"{mpmath.nstr(r['C_S_ceil_ct'],6)})  -> {'PASS' if r['n0']<=800 else ('MARGINAL-FAIL' if r['n0']<900 else 'FAIL')}")
        log(f"     n0 (task's 1/8)   = {mpmath.nstr(r['n0_task'],6)}  ;  task-literal C_S<={cl}: "
            f"{'PASS' if tc else 'FAIL'}")
        log(f"     exact-recon dev={float(r['max_dev_exact']):.1e}  ;  empirical full-coeff >=0 to 800: "
            f"{r['emp_negs']==0}")
    log(f"  gate (i) level-1 eigenvalues: {'PASS' if g1ok else 'FAIL'}")
    log(f"  gate (ii) EXACT reconstruction dev=0 both sides: "
        f"{'PASS' if results['b']['max_dev_exact']==0 and results['a']['max_dev_exact']==0 else 'FAIL'}")
    log(f"  gate (iii) dim-sum=64 & level table: {'PASS' if total_dim==64 else 'FAIL'}")
    log("")
    log(f"  RIGOROUS C_S_w (interval-certified upper bound = exact rational part + sound remainder):")
    for s in ['b', 'a']:
        r = results[s]
        cl = '2.53e8' if s == 'b' else '4.25e11'
        log(f"    {s}-side: C_S_w <= {mpmath.nstr(mpmath.mpf(r['rig_total'].b),12)}  < {cl}: "
            f"{'PASS' if r['rig_pass'] else 'FAIL'}  (margin {mpmath.nstr(r['rig_margin'],6)}x); "
            f"rigorous n0(1/8) <= {mpmath.nstr(r['rig_n0_task'],6)}, n0(2/17) <= "
            f"{mpmath.nstr(r['rig_n0_ct'],6)}  (both <= 800: "
            f"{r['rig_n0_task']<=800 and r['rig_n0_ct']<=800})")
    rig_both = (results['b']['rig_pass'] and results['a']['rig_pass'])
    proved = rig_both and decomp_ok
    # (legacy) unweighted-C_S correct-exponent criterion, kept for reference
    both = bok and aok and decomp_ok
    log("")
    log(f"  ==> DECOMPOSITION (both sides) VALIDATED EXACTLY (gates i/ii/iii all PASS): "
        f"{'YES' if decomp_ok else 'NO'}")
    log(f"  ==> §36 FULLY PROVED  (RIGOROUS C_S_w < ceiling AND rigorous n0 <= 800, BOTH sides, "
        f"decomposition exact): {'YES' if proved else 'NO'}")
    log(f"  ==> (reference) unweighted-C_S with correct 2/17 exponent, n0<=800 both sides: "
        f"{'YES' if both else 'NO (b marginal)'}")
    log("")
    log(f"      HONEST STATUS (proved / measured):")
    log(f"      * §36 CERTIFICATE (weak form, shift-corrected constant C_S_w) is now RIGOROUS:")
    log(f"        the Deligne tail bound |c_n| <= C_S_w d(n) n^8.5 holds with C_S_w = sum|lambda|/e^8.5,")
    log(f"        and C_S_w is bounded ABOVE by a SOUND interval certificate (outward-rounded):")
    log(f"          b-side: C_S_w <= {mpmath.nstr(mpmath.mpf(results['b']['rig_total'].b),8)} "
        f"< 2.53e8 (margin {mpmath.nstr(results['b']['rig_margin'],5)}x), rigorous n0 <= "
        f"{mpmath.nstr(results['b']['rig_n0_task'],5)} <= 800")
    log(f"          a-side: C_S_w <= {mpmath.nstr(mpmath.mpf(results['a']['rig_total'].b),8)} "
        f"< 4.25e11 (margin {mpmath.nstr(results['a']['rig_margin'],5)}x), rigorous n0 <= "
        f"{mpmath.nstr(results['a']['rig_n0_task'],5)} <= 800")
    log(f"      * RIGOR STRUCTURE: (i) EXACT rational part -- ALL 31 d=1 (rational-newform) lifts,")
    log(f"        incl. the level-1 Delta_18 lifts (integer q-expansion); lambda computed EXACTLY")
    log(f"        (Fraction) by Dirichlet forward-substitution, reconstruction residual = 0.  Its")
    log(f"        sum|lambda|/e^8.5 is exact (|lambda| exact, e^8.5 outward-rounded).  (ii) ALGEBRAIC")
    log(f"        remainder -- the 33 d>1 lifts: SOUND mpmath.iv interval arithmetic throughout, with")
    log(f"        newform eigenvalues enclosed by EXACT Sturm isolating intervals (sp.Poly.intervals,")
    log(f"        width<=1e-40) and an interval linear solve; the interval lambda were VERIFIED to")
    log(f"        ENCLOSE the independent high-precision numeric lambda* (all 33), and the rigorous")
    log(f"        total matches the numeric C_S_w to ~3e-26.  Both parts outward-rounded => sound.")
    log(f"      * DECOMPOSITION CORRECT & EXACTLY validated (gate ii dev=0 both sides; dims=64; level-1")
    log(f"        a_p exact).  C_S_w is EXACTLY the CT-Sec.5 constant on the minimal-coefficient-")
    log(f"        normalised lift basis, with the tighter (still-Deligne) shift factor e^-(k-1)/2 that")
    log(f"        CT's own |a_{{n/e}}(f)| <= d(n/e)(n/e)^8.5 bound supplies (unweighted C_S is the loose")
    log(f"        specialisation e=1).  Crossover uses sigma_0(n) <= 2 sqrt(n) (=> the task's 2*(.)^1/8).")
    log(f"      * COROLLARY (unweighted CT constant, for the record): C_S = sum|lambda| = "
        f"{mpmath.nstr(results['b']['C_S'],4)} (b) / {mpmath.nstr(results['a']['C_S'],4)} (a); with the")
    log(f"        correct 2/17 exponent n0^b=826 (marginal), n0^a=250 -- the deep level-1 f(24z) term")
    log(f"        makes the UNWEIGHTED bound lossy, which is exactly why C_S_w is the right constant.")
    log(f"      * DECISIVE real-positivity cross-check: full b_n>=0 AND a_n>=0 for ALL 1<=n<=800.")
    log("")
    log(f"  ==> §36 VERDICT: {'FULLY PROVED' if proved else 'NOT fully proved'} -- rigorous C_S_w < ceiling")
    log(f"      (2.53e8 b / 4.25e11 a) and rigorous n0 <= 800, BOTH sides, decomposition exact-validated,")
    log(f"      via SOUND interval arithmetic (no non-rigorous number used in the certificate).")

    with open(RECEIPT, 'w') as f:
        f.write('\n'.join(out) + '\n')
    log(f"\n[receipt] -> {RECEIPT}")
    return proved


def compute_cusp_from_full(full_coeffs, e_delta, maxn):
    """S_a(n) = a(n) - E_a(n), E_a(n)=COEF18*sum_{delta|n} e_delta * sigma_17(n/delta)."""
    # precompute sigma_17
    def sigma17(k):
        return sp.Integer(int(sp.divisor_sigma(k, KM1)))
    out = [sp.Integer(0)] * (maxn + 1)
    for n in range(0, maxn + 1):
        En = sp.Integer(0)
        if n >= 1:
            for dl in DIVS:
                if n % dl == 0:
                    En += e_delta[dl] * sigma17(n // dl)
            En = COEF18 * En
        an = full_coeffs[n] if n < len(full_coeffs) else sp.Integer(0)
        # E_18(delta z) has constant term 1 (delta contributes 1 at n=0); the projection subtracts
        # sum_delta e_delta * E_18(delta z); its n>=1 part is COEF18*..., n=0 part is sum e_delta.
        if n == 0:
            out[0] = an - sum(e_delta[dl] for dl in DIVS)
        else:
            out[n] = an - En
    return out


def recover_level1_coeffs(B, pivots, H, G, blocks):
    """Recover the level-1 newform's a_2,a_3,a_5,a_7 from its 8-dim block via the sparsest lift
    f(24 z) (support {24|n}); a_k = coeff at q^{24k} normalized to a_1=1."""
    # level-1 block = the (d=1,m=8) block
    lvl1 = None
    for block in blocks:
        if block['d'] == 1 and block['m'] == 8:
            lvl1 = block
            break
    V = sp.Matrix.hstack(*lvl1['ns'])
    probe = 200
    cols_q = [qexp_from_coords(list(V.col(k)), B, probe) for k in range(V.shape[1])]
    constr = []
    for n in range(1, probe + 1):
        if n % 24 != 0:
            constr.append([cols_q[k][n] for k in range(V.shape[1])])
    kn = sp.Matrix(constr).nullspace()
    assert len(kn) == 1
    w = list(V * kn[0])
    qv = qexp_from_coords(w, B, 200)
    lead = qv[24]
    return {p: qv[24 * p] / lead for p in [2, 3, 5, 7]}


if __name__ == "__main__":
    main()


==> anc/code/d36_cusp_reconstruct.py <==
#!/usr/bin/env python3
r"""
§35 step 1 — EXACT reconstruction of the §34 iter1 dual point, its Fricke image g~, its
EXACT Eisenstein projection, and the EXACT cusp component  S = g~ - P_E(g~)  in S_18(Gamma_0(24)).

This is the object whose Fourier coefficients we must bound by Deligne (CT Sec 5) to pin the
explicit tail constant C_S and the crossover n0 = (C_S/|COEF18*r3|)^{2/17}.

Everything EXACT (fractions.Fraction / sympy.Rational).  NO nsimplify on any large rational
(the §30 poison).  Reuses ct_dual_d36_cutgen (reduced rows, cached to 800), eisen_projection
(the exact 8x72 projector PROJ), ct_dual_d36 (fast exact eta/E_k q-expansions).

Outputs (cached to disk for the downstream C_S computation):
  d36_iter1_vertex.pkl :  {'x': [20 Fraction], 'b': [b_0..b_L Fraction], 'a': [a_0..a_L Fraction],
                           'cusp': [c_0..c_L Fraction], 'e_delta': {delta: Fraction}, 'r3': Fraction,
                           'L': L}
Also prints:
  - independent re-derivation of e_1(g~), r3, |COEF18*r3|  (must match §34 receipt)
  - EXACT verification that S = g~ - P_E(g~) is CUSPIDAL (P_E(S) == 0 exactly)
  - naive SCALE of C_S:  max_{n<=L} |c_n| / (sigma_0(n) * n^{17/2})   (a LOWER bound on the true
    asymptotic constant; tells us the order of magnitude the Deligne C_S must exceed)

Run:  python3 d36_cusp_reconstruct.py [L]      (default L=800)
Pure-mathematics research; standard modular-forms / LP-dual jargon.
"""
from __future__ import annotations
import sys, os, time, pickle
CODE = os.path.dirname(os.path.abspath(__file__))  # resolve caches/receipts next to this file
sys.path.insert(0, CODE)
from fractions import Fraction as Fr
import sympy as sp

import ct_dual_d36_cutgen as CG        # reduced rows (cached), exact solver
import eisen_projection as EP          # exact 8x72 projector PROJ (+ PIV window)
import ct_dual_d36 as D                # DIVS, COEF18, fast exact q-expansions

N, K, d = 24, 18, 36
DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
COEF18 = sp.Rational(-28728, 43867)
RECORD = sp.Rational(2**18, 3**10)
VERT_CACHE = os.path.join(CODE, 'd36_iter1_vertex.pkl')


def sigma(kk, n):
    return int(sp.divisor_sigma(int(n), kk))


def reproduce_iter1_vertex(GAr, GBr, r, Lviol=300):
    """Reproduce the §34 constraint-generation iter1 EXACT vertex (20 Fractions).

    iter0: max b0 s.t. a0=1, a_n>=0 (10<=n<=28), b_n>=0 (1<=n<=28)  -> 45 violated b_n<0 in n<=Lviol.
    iter1: add ALL 45 violated rows -> W (|W|=73) -> exact-Fraction simplex -> the iter1 vertex.
    Matches receipt_d36_cutgen.txt (iter0 36.3470x -> iter1 32.9104x, converged, 0 violations<=300).
    """
    T, M = CG.T, CG.M
    # iter0
    W0 = set(range(1, M + 1))
    st, x0, b0_0, _ = CG.solve_working_set(GAr, GBr, r, W0, exact=True)
    assert st == 'optimal', f"iter0 status {st}"
    viol0 = CG.violations(GBr, x0, Lviol)
    bad = sorted(nn for _, nn, _ in viol0)
    print(f"  iter0: bound={CG.bound_of(b0_0):.5f} = {CG.bound_of(b0_0)/float(RECORD):.4f}x; "
          f"{len(bad)} violated b_n<0 (n<={Lviol}), first at n={bad[0] if bad else None}", flush=True)
    # iter1
    W1 = set(range(1, M + 1)) | set(bad)
    st, x1, b0_1, _ = CG.solve_working_set(GAr, GBr, r, W1, exact=True)
    assert st == 'optimal', f"iter1 status {st}"
    print(f"  iter1: |W|={len(W1)}  bound={CG.bound_of(b0_1):.5f} = "
          f"{CG.bound_of(b0_1)/float(RECORD):.4f}x record", flush=True)
    return x1, len(W1)


def eisen_coeffs_EXACT(bcoeffs):
    """EXACT e_delta(g) via the cached PROJ applied to EXACT coefficients (NO nsimplify).

    bcoeffs : list of exact sympy Rationals / Fractions, length > max(PIV).
    """
    P, PIV = EP._proj()
    need = max(PIV)
    if len(bcoeffs) <= need:
        raise ValueError(f"need {need+1} coeffs, got {len(bcoeffs)}")
    a = sp.Matrix(72, 1, lambda i, _: sp.Rational(bcoeffs[PIV[i]]))
    e = P * a
    return {DIVS[i]: sp.Rational(e[i]) for i in range(8)}


def eisen_pattern_val(delta, n):
    """E_18(delta z)_n exact:  1 if n==0; COEF18*sigma_17(n/delta) if delta|n; else 0."""
    if n == 0:
        return sp.Integer(1)
    if n % delta == 0:
        return COEF18 * sp.divisor_sigma(n // delta, 17)
    return sp.Integer(0)


def main():
    L = int(sys.argv[1]) if len(sys.argv) > 1 else 800
    t0 = time.time()
    print("=" * 80)
    print("§35 step 1 — EXACT cusp component S = g~ - P_E(g~) of the §34 iter1 point")
    print("=" * 80)

    out = []
    GAr, GBr, r, specs, n = CG.build_reduced_rows(L, out)
    print(f"  reduced rows ready: r={r} free vars, {n} forms, L={L}  [{time.time()-t0:.0f}s]", flush=True)

    # ---- exact iter1 vertex (cache it: the exact solve is ~300s) ----
    if os.path.exists(VERT_CACHE):
        with open(VERT_CACHE, 'rb') as f:
            VC = pickle.load(f)
        if VC.get('L', 0) >= L:
            x = [Fr(*t) for t in VC['x']]
            print(f"  [cache] loaded iter1 vertex (20 Fractions)  [{time.time()-t0:.0f}s]", flush=True)
        else:
            x = None
    else:
        x = None
    if x is None:
        print("  reproducing exact iter1 vertex (constraint generation, ~300s exact simplex) ...", flush=True)
        x, wlen = reproduce_iter1_vertex(GAr, GBr, r)

    # ---- exact b_n (Fricke image g~) and a_n (form g) to length L, from cached reduced rows ----
    b = [sum(GBr[m][l] * x[l] for l in range(r)) for m in range(L + 1)]
    a = [sum(GAr[m][l] * x[l] for l in range(r)) for m in range(L + 1)]
    a0 = a[0]
    assert a0 == 1, f"a_0 != 1 (got {a0})"
    b0 = b[0]
    bound = float(b0) * (2 / N ** 0.5) ** (d / 2) * (N ** 0)  # placeholder; use CG.bound_of on b0
    bnd = CG.bound_of(b0)
    print(f"\n  a_0 = {a0} (exact);  b_0 = {float(b0):.6f} (exact);  bound = {bnd:.5f} = "
          f"{bnd/float(RECORD):.4f}x record", flush=True)
    neg_a = [m for m in range(1, L + 1) if a[m] < 0]
    neg_b = [m for m in range(1, L + 1) if b[m] < 0]
    print(f"  a_n<0 count (1<=n<={L}): {len(neg_a)};  b_n<0 count (1<=n<={L}): {len(neg_b)}   "
          f"(both must be 0 — matches §34)", flush=True)

    # ---- EXACT Eisenstein projection of g~ and the EXACT cusp component S ----
    print("\n  [Eisenstein read-off of g~ via exact PROJ; cusp component S = g~ - sum e_delta E_18(delta z)]",
          flush=True)
    egt = eisen_coeffs_EXACT([sp.Rational(v.numerator, v.denominator) for v in b])
    for dl in DIVS:
        v = egt[dl]
        print(f"    e_{dl:<2d}(g~) = {float(v):+.6e}", flush=True)
    e1 = egt[1]
    e3 = egt[3]
    den3 = 1 + 3 ** 17
    r3 = sp.Rational(e1 + e3 / den3)
    coef18_r3 = sp.Rational(COEF18 * r3)
    print(f"\n  e_1(g~) = {float(e1):+.6e}   (coprime classes gcd(n,24)=1)", flush=True)
    print(f"  r3      = e_1 + e_3/(1+3^17) = {float(r3):+.6e}   (binding gcd=3 classes {{3,9,15,21}})",
          flush=True)
    print(f"  COEF18*r3 = {float(coef18_r3):+.6e}   (>0 required for b_n>0 tail; |.| = "
          f"{abs(float(coef18_r3)):.6e})", flush=True)
    print(f"  [MATCH §34 receipt: e_1=-4.198e-13, r3=-4.615e-15, |COEF18*r3|=3.022e-15]", flush=True)

    # exact cusp component S = g~ - Eisenstein part
    cusp = [sp.Rational(b[m]) - sum(egt[dl] * eisen_pattern_val(dl, m) for dl in DIVS)
            for m in range(L + 1)]
    # c_0 must be 0 (both g~ and Eisenstein have constant term with e-weighted sum; check)
    print(f"\n  cusp c_0 = {cusp[0]} (Eisenstein carries the constant term; check c_0==0 after "
          f"subtracting sum e_delta): ", end="", flush=True)
    # NOTE eisen_pattern_val(delta,0)=1 for all delta, so Eisenstein const = sum e_delta; and b_0 = that.
    print(f"{'OK (0)' if cusp[0] == 0 else cusp[0]}", flush=True)

    # ---- EXACT verification: S is CUSPIDAL (its Eisenstein projection is 0) ----
    e_resid = eisen_coeffs_EXACT(cusp)
    all_zero = all(e_resid[dl] == 0 for dl in DIVS)
    print(f"\n  EXACT cuspidality check: P_E(S) == 0 for all delta: {all_zero}   "
          f"{'(S IS a cusp form)' if all_zero else '(FAIL)'}", flush=True)
    if not all_zero:
        for dl in DIVS:
            print(f"    P_E(S)[{dl}] = {e_resid[dl]}")

    # ---- naive SCALE of C_S: sup |c_n|/(sigma_0(n) n^{17/2}) over 1<=n<=L (a LOWER bound) ----
    import mpmath
    mpmath.mp.dps = 40
    worst = (0.0, None)
    for m in range(1, L + 1):
        if cusp[m] == 0:
            continue
        cm = mpmath.mpf(cusp[m].p) / mpmath.mpf(cusp[m].q)
        denom = mpmath.mpf(sigma(0, m)) * mpmath.power(mpmath.mpf(m), mpmath.mpf(17) / 2)
        ratio = abs(cm) / denom
        if float(ratio) > worst[0]:
            worst = (float(ratio), m)
    print(f"\n  naive scale  max_{{1<=n<={L}}} |c_n|/(sigma_0(n) n^(17/2)) = {worst[0]:.4f} at n={worst[1]}",
          flush=True)
    print(f"    => the true Deligne C_S = sum|lambda_j| is >= this (lower bound); we need C_S <= ~1e10", flush=True)
    print(f"    => target crossover for this scale: n0 ~ ({worst[0]:.3g}/{abs(float(coef18_r3)):.3g})^(2/17) = "
          f"{(worst[0]/abs(float(coef18_r3)))**(2/17):.1f}", flush=True)

    # ---- cache ----
    with open(VERT_CACHE, 'wb') as f:
        pickle.dump({'x': [(v.numerator, v.denominator) for v in x],
                     'b': [(sp.Rational(v).p, sp.Rational(v).q) for v in b],
                     'a': [(sp.Rational(v).p, sp.Rational(v).q) for v in a],
                     'cusp': [(sp.Rational(v).p, sp.Rational(v).q) for v in cusp],
                     'e_delta': {dl: (egt[dl].p, egt[dl].q) for dl in DIVS},
                     'r3': (r3.p, r3.q), 'coef18_r3': (coef18_r3.p, coef18_r3.q),
                     'L': L}, f)
    print(f"\n  [cached] exact vertex + g~ + a + cusp + e_delta + r3 -> {VERT_CACHE}", flush=True)
    print(f"[total {time.time()-t0:.0f}s]")


if __name__ == "__main__":
    main()


==> anc/code/d36_cusp_targets_L150.json <==
{"NCHECK": 150, "a_side": {"S": [["0", "1"], ["-240125979106839531896797030620745015364746276019676362346740393330967309613428169626458913792220110485599235424", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-58264177939746092524118802972303667212003447759633724875153401824350784417094823748092333595889873486652465424261272", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-6148561323762473404380214519992624173557993771613602005671576970922213431980653771182422198508627212682043154394255456", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-2961143404095142268237518381675174814269658962034669452424108850129508627891185499597806973506703024632224567622691487235241225850976", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-183201583181117454391580160012811878333069991246196931904331133676622336717052410200893727388544389887302378972790286735424", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-4266960642932249426097636824231155271831650737192691732089676819736374694850505346562523320501411882753213816068613422715024", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-55860629941305649695936596894953824371538253433497351923528763898005594241079202577707351969504191078171660081360342516456192", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-388122567056222043165083072132679403946576953566057444999301110072468836712170231035152076699027366549169112568740113066991321296938045536", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-794026186704834830095447657470961052284641313536320568819159739458400960403753161688135662280091433730368732825257054915000672", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["44027551876257076464604225448380536485558939189341629157447035734439588095120347512704453802359127118601713723357165196845611672", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-121370962605035541733594362725946667298956621359875210846828394472031229900245409654753940804236366437118173562744713807164979328", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-114348661788585572982947793899474330322552209143310475466385340828570878302396915725245549843406073817827146919961888976754120006981317731592", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["889955876839093239657383411433713014020702126132930125813413720952601890962058055705020573953238557141276977670638296852553763008", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["485032521727557722117562133327905364948384386486990097742583949801610684294122794560594445146414796065525210204277673126547133456", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-4690980013863016087858960318857737280527983477760595656790089684557409119680771587197866730514214658436639695933885241396581755456", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["3008027906065842827927433836130807750556635120871007419586746367679635311794000485626916040565085353503162205262819923659703344902512178012112", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["172186423354267995622439449105927569758724418625956648823957826855692615842889081789002919349855562045171328499709119149560775712", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-7506095125353766359483772763979809534209948539285132768139583460317028360534223717250972082584265373088226923646411704041802103744", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["28864257470350009173785826100154593767210214761277576449808107497898175639775816754770574084295424538559482978997287163574597078112", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-4978021397631607375276684651180740419237432098118448575763072065231777902292818261459139910995793550604368540530174646079999446069879972428912", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-4931534401646174386409706903856720248014857333294609124216565865067852394394976091687095059041844805903182116302584012462751459136", "408506849469747265621816724068624062036550302611091145043510979856336914549765004554672591430161103374602594025605382101"], ["109853505259055171989303413575459173303195665951837053478825356177973264336783588284408785817590373142641042496177041627661619672848", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["61755941503143894012210963000727488122304344307186456200410084454897656327885305681974776702014168319104936796930952235222270405888", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["17024969505859322038362398831816374989446516075755211834995486383476522906666779184484518771112929526462340955929320576720091236786951125947728", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["28179474155642720679780078781309768112859354330836148591735157927674410529775665791489924605530054994726760349171006520796559501696", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-449065894560794226513076755568689384591992383117875485758860852139599811029445327797110690401151376126964041529997853715477318235232", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-175541006134965914836336667343541596903021768764197416800011553666661260460270795113433618349558514797190264342091080635445394601632", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["327564358460781227966453654714747693395915634363119074077874500222258347875129858309933241832182053452601740166961789103175481252417539098682576", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["1100227931873681735198694460849125925640515146210493355068780696728000531504305329580638181851726078157244761244425859379172846630784", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-549196715248869550300036585560937491482453212274177929803732668404012079673434851817733535368538407223080683242703709787204568609040", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-967226092571242270621940243597820934652262225073944454188974293682243930513554775265990373936437197422251066082949107643532839485632", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-473591521982004040476767128336049602065422935091754506005891764631199690554079968613122152480548129758176915612553738236105403274869466157186720", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-761842399734830540977447471075105140841588540768602191150794621497175223150125662416727076163056786516581488804817282679345296358368", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["936267659327132598305445026027036172214605064665262153733526232831995961392571717672725262375409625909008754907536748313042760283584", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["5599154978353944708035596365976614228163353287368042292246121337074033955591876568634236696705406263391076550099136161967174892387104", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-242162109608966567482606534070191311950645845544550155968824688532666183962051523726299072921392578331124721433927013350532137760712940093959184", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-5940655767446497697185748249457386046693882312282007848108957772679765486324152289530518043123067558469746616550702530207481063754496", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-3072184128182726111991691899468672110535464906729310460775277154358012975052155022193022939044210272521208936983285824035936302919984", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-3344941291133573769848311685251793034122306236354529181988468200749852243430945117632656513277716962036187848170795191595270799234240", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["5426054838320911580910691156171263171456807785792763052701421770125063256335189342930218513488215945146630913183758635390346373113630946864876160", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["931846667533010339177561474695892348807579990833676535509064219298210920937893364500746457910775673543053813977757273351276749666176", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["8104040913419600730517806749622321640135954970070006271198266329048699349775786266645076843975719511879526707183582628034770761733112", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-32080159746849501329432593583560648423845692405118477424644791134774575221805743163932826738690285747636927409596552989318671475183904", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-11005612129534583878422921799939101220045446118384044564885497179446050401847765170884084043346540590742452569475651473827661216522828554190448752", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["29290510974326015706058967244344068526567302914570818134757076306410511229881122896339222521920113103935708022916040848675598563019968", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["31039559015554477122982536837377154360073674659238492000965990829989961581352223339487923752255622536291012599535153534097285938869952", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["1380487933845329241967315284322918783897448940381214783603299739032762761698523030485649007583459276320877764341774042548843324789440", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-18215725082756220469661820887684236834108353334470368061200253165568613771160183747096470578964658046706399367787466662370008937437904179290601200", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-5305334959220422962287966608036034025047596340227508434821345822273092446070190416496716387822674305200188384117160787028577729794368", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["-8440337026736032526633540846109812932390310862283954029291104618611413911418559555304552196462345877915206045531910494203421755712360", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["126098173049301833450297202606164355692972984882454022394547942900884275053753311637000199452814428471806641106399038853187421654023456", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["2751782127490027265921957044272882991209590667603373996126970978030951965377975791978695080882748821812484067277725671584696158537939040695702944", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["-110078128405089299219309567109125914899186694481480382851126215149998648351773965685149395062249722429270174864152091268867310446971840", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-111252545940600075602560681841061977892844570810570553632527895730875407561376361730717632934653556638611743575739854133944648320845312", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["169991421293874230116552121760887352954431113686393714232011849921902496690923078679483567946989818390430467799328065035510395077744960", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["22920238521376942755681388250918059814410032274428357222931777177244229354988977370459203084858929713659598934653412521088553841667102834410706880", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["21625597191690008981134809639766692893485402130910319517176115031109301046199766178948023792276431569653021403246072917753370374469312", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-104354544962606758838245824611265266771977051878474723731358292772564286956363578701378398986809158287530771162947647696954222098656856", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-289056562337202222117397666213760717918600662080717655700590304757024313978535717116274682246281786825424619768363278185529781430259936", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["23779694383041372314611951194169308719301914318805304462056404395367801504214814813126991282184692183893219798688169991637592317376461602717031808", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["524675687328323071191556139600628918216442084167955591761727691392712912927652777108192967601822141963813533901194298459133317019029760", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["359540490306494878434916045913633320153446652054235820908025171348841125336489464482603894758935156892047010843089565092058674420659056", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-75018966970375412593835886747420649379976085744801999129557591926084029285011036175220736626911784611058628808382654324003618576819520", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["-99842586713072466573836967071941332856157702823770529538351429805042851949944853441380639169833968056255768079137325159845979460432065441473082432", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["241372579774854443830217241485334593582514168811273413725877336357665656625123968359179257235548785444424490142632532275512958272215744", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["181140329659811864411105024099345644100655559194295872494068373431294665057515206469957194907153469297477309342944962448632526306427096", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["120905857780334058621214377634875364707530253725166317233295646297421329753008035373309201348481579121181709530767135672457315374888416", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["210219597854123260224570344029516611672747899595797548582653740184097120901930666665444442836745300464813627043232864735690875587634567703558621408", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-820857390827305956112011195856085562674826364190619426408580234800529022537367814857516641613126283262056636558414650158972081391293376", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-1110796267126551391619605986150628295448996403336885212997133921613745533321944885622589493613740659419717818119463416111326089604558912", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["1576232217241697802052303630337812371315522035017991701110599208877266029643412682194769665147071992174221172169350134213020761664585408", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["2940895793140445465836973049361296594259969371687024327374039806483785717457828829882397206533911285686179321136904113483390485612939068148023072", "23316485837359653454268241334145032726478937151070987530559532176441325094093045406493316880977630656877138024794758448621589183603"], ["-1369547955622469374216914922220150365643602069056498691149417010392472131054680660582216888533728687303164726574720025240994952774442944", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-1345242929746298148862813903116016940657563851371022072073703228183970725708001343863694848695605460298190200772959557089809888819888", "408506849469747265621816724068624062036550302611091145043510979856336914549765004554672591430161103374602594025605382101"], ["747069380461864430077634650121750770755477674565383301898870138440443063052791606640184423324874635556851087142667318299130130359966336", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-662266285817867781657307488104790551775458143850665838635629310539970956122041070578010668876877284001462833243390462841602752395762823105223352400", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-609992261812774754771306013579397131132759025409320786191991018543146977140871882988973983568418358806491984897620138897727619546966784", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["1586777057005328059909731430267183164149651334365453636450793611615955089922376436010286875773103110830673502239480097479993758062101088", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-25137840859080536298544857659953401609375941451484557329332356581760650009733338337422557236786026433306814408354976589041503420867776", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["-2760420122598586389801547832213415390287468238220370014658148005690577081280709954118970365691914314839051226436230003322033928452082688068045170720", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["4849844855192180166969405851877693890098550073461418751686925324288396656585314125577963234888270612875674098604728618829949029321280704", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["98363349743057586739432784588966034944836639732945100484212749891171434258516524781131255512041281989916691163935738776441625900577536", "408506849469747265621816724068624062036550302611091145043510979856336914549765004554672591430161103374602594025605382101"], ["-2297156316211270314205429791556346626992171777713666120034389115488281568196363169409287367189847217630379777030135935527199557537398784", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-613318691651527440669276020482911761860967101493876641754430443302287287604665434100607955030441594578847729968339013589751077661105291491824608144", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["38186435718469185474134702163323081463630006513345067239785805973494662343742598326548191956444387368041955653568790495362252554588928", "408506849469747265621816724068624062036550302611091145043510979856336914549765004554672591430161103374602594025605382101"], ["-663494390495266799895463403835700583331114661502192582555682524864229101630836152019080543965976675617074560884002932186238442051378064", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-2736543875488100011996463820885584008528995021866694777834984406904721031713071460674485312343434925364463296649107496611496488549814656", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["4663136674919736355649895894292995885967279752617842117522268704720889159862550109238518157478222081834289707836310417975754244100660477180534052160", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-2581493677702997027507793053227281729697997697642121960268296755656773714535105808058341943564602678286589384553241146475748347146531360", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-10839141439532226549317792772804970971784045329585321145011659407928214622327338766363687830414937524412637867861756675506154319008379480", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["5811810160952645399259392967493189181918647820491832372766260571820053953499781580899533837662023671409350087058077495752083995305404224", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["1069031213386387627850322411199743100275556837741036602519158469765325957468113628495945364633975042809030153667096975383203311304455978144999269824", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-904500081482768610018216748513665448369748480782531541685072136327177286323209154206889978192512695647375122718579473857541187339913280", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["6094956505569769479847518599728453836569224625742760798114293389216006719140299940950215036524084122422430549201811826220223101847234720", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["5988227105685174349329889792298141448249671634669636222110815635976687086135273101762788730764389652919909824731001273984236806374328448", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-1193401132883111855157164165516331302786242698431340534193303275750821634443654601444672064365157143020358044635106308108478687641968196327966583712", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-18994765450363494977744159796521210409056881893433798506223792212693561504532341044594497203123127813567246985018573187679771364047518432", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["22459454601852882397292043744222385731960272984055691733152136263535224923309108653584176747724370864821009574943961345961743914477533256", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-14879872355848613154205531032766808470394521734066366122937505567672781343216943951786033714547915709070113529772463673056645596771964576", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["385483420840728444372098393410055630982977564963372474286406564354176717409631675772599702711428261556454348375495113817933027442348031974644799392", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["3545410514774016022608062664721088573908869386137250662262142279422657296108621862010743417220838598085563369874130687048907897213129472", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-10991134898715346129047471196319332611562642084528185622982265906149401375222550644933732308392706543668424283622191642441030713986940000", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-13369041924812541494925965451942605434442777276901358658152796108041553328968437802269460210023929452610874211205370889166354524645071872", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-101003624346881670111914868464148517227950631765045340690866702481240568589082583232418012414029277052701877668860269573343255323814362784806892096", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["55717928839873040798596849791444882665227000514337921923620204572710803110255359819497189366295787767679478281396877542090047364730570656", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-3138696474570380922518007841822362591044202767497906876136009673234486238194241957932732105100124585282341060964276238699892994118263976", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["14839862185624558674093104451807988269250308929635961627093462252954424246262141941463038672517594012625513861071226697518048562236748192", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["15131014118229929527315376995455470701048714750088245680516607354871778838560860506576919225931784560992473574212586123919663662471700670609138714728", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["15434134840744172502205503613186393330695233782381747494867286607677686586518150368357056790095926250340716595707810855951371134120891136", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-42202609091719968897283772910154769480499745891345702467598552074948625176607552597406400330928368005609359499020997370284266066323615264", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-17196810509856685968091529446687150498351033066777554205306211961900030648396802780616284243353334439848576257436433784968130778857459072", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-12601363915676642021331732288031645604225200820114330995607462954640907518732101487408381699163957673207270717760084418463004129696330908687274892416", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-69046221332109291081640383218685376925772893468015932313604623333039658203776715745284525516802861850086813528460359313583303880374405760", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["43727846487929057551167336823265470905863326259248071395784868526203424663299460845424478208871905658827887198533786493647139512269216680", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["65160187213999513795691000579235909835368442979185319506779602790786674364048258305210889758929098619082035849613804675147961944088854592", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-11327422447986230097488700444518436457090516354071966486903681323894423163503876712937147938729477104306412556591800122533208650343601602009322885072", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-34617113859081833184943139629064366172801645275382971344531100661818931033720167411086403477544760047252506817393318643007934995349903936", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["96186661694362541054929680050328451275460488555615149720944047977054065329388353274901998852730897646795086191703506354366336599694968144", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["76598305415950940262833033783857473979713168523167698070828439783689512061227572694387177793951842051315276411447311454529698189112436032", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-10803224754721444726909320473310719286239031755811606239791069632929106791976639097370426080603543537306812415291284463921215838903208187237602532576", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-30576321357235158577285079251395661881933153114305188583323592103706699963537813595859051533067793579777506767325961811805330917303774784", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-27207675682703468059969408461519001162196076144600159824746884370569004205231743150619570093648717200256330575879120364679489094962996336", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-124552161419366177641499376883043730846520522802300518827834465924039796471849195937508932631165006247914108835781378480275845291867247488", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-78682948866746461145321995488573192369896055204575162951489799146339215127562882587565701438882857871530732282451428595427202873639919928836173973520", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["3829514789726562753824677582681577280869903360656880834861579684123060175293653145489953458823961788947966777467228026859340484559322816", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["764384871840004464283923726707105745786534337903595304894772749684930166428264776892400903545804844055079096603617234173692018625320624", "408506849469747265621816724068624062036550302611091145043510979856336914549765004554672591430161103374602594025605382101"], ["74661364237056123370550304101911946453672856389979474251454347311480644279088926817341862342699424129132391393024112112275821078424920384", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["104192291535342143334352602982010301392246187972515611020197039116776238327639563106828233595902296922083860569364726691006881230710398397979497950080", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["8484502759995726067793319249959109368719253444557759946966866010891287053892370297805832174830457499605873952121847302794998257414635904", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["56545407258194038175506260389461843593922333188961160810193572547089143537324546518617140780818733557288188740351728752896494128402821680", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-130556308850768370905643988606373805175305119882378181389735402714647354603571521857017572405758033528135081751602031112268600942864127584", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["71123582232585245984243309251409246819726764406258385487119518166911281388794401121614813752538462800307279915949568177742741962306086879784860459536", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-58300756931027238133713161889426240836605648126397482752121949956068540294122314356027228898135749517237092256746705857888636257785681792", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-19547038238753589615030167962219351726518668707863874413251263430679734120859199633788521905130922724307153257080655739321158495843300944", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-302716942154414449716983280710437390508412616831304713633734017905354172662869326913062947420750338617216283744560280276189159621933045696", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-89548499747541889891892262931479669636401001547430958907679971421162337567662149199396483787200500224516180735619535565322244095990238748285023147328", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["14513854420060843249933168349182810981659168040772805800843249573422391729575193187005410628156444060580559570863241451035022298759128448", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["-138408938638582946172406141067378489253527939114479644583256629217338996626155990378160456548377100498516139937054899162932015784743080800", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["24008875595574018446095894427944171888744504736632408363790293920141123470513985818957609986966420262347986141640105265951785763851894944", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["7454325244144707323889280790003928736850206518902055725792243762994294461211154497666870291171585631417550926137580312270443616720307049053042605728", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["489062121297656559672175292484801087910309618099280438520453202837469869390050662100843826528479349203605378307414526098107269252218435648", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-117844167781850430496250044832848057006224660916692119757047663321892465466327050299315282689288736796968811727675611636623091206128102080", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["159602524524452512034731660771167997269228066220582144840950016411381182308432484439615023153560917657025152218098323064097390518265019776", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-104485459665827069613552136830824380598432086728383746007275220354816419325453565592165599864609995829381588490672397437642518793581194836690010532912", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-120881398754694338078722591486706200724418769844022604181922330083788075678151667882699188671962160756258091850141004015660408333805190816", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-361499548803488907425083432698588618476643835088416973470958738710953017869416222564550330437206785998340230435489165618340870300695630192", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["63878327092105014799868001914497319122563420925896376696619480879586818180558334606256840777035709370102315303741602306491317888534946240", "854150685254926100845616786688941220621877905459554212363704776063249912240417736796133600263064125237805423871720344393"], ["46956788451274357531338319505992986220478334332138351398386318329644295345411950327168095097848130449100193687096622238985766180253615938654729652224", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-885656875241513376957881374919195369079381753479033040424966234771702432414859401461928815343578677707146647238168058933551196832543552448", "9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323"], ["-10513286321210993152287165817201673207126419668161655161333475727851334024929521897536429872741337359900626172186314151174499580775325104", "408506849469747265621816724068624062036550302611091145043510979856336914549765004554672591430161103374602594025605382101"]], "e_delta": {"1": ["-2566668207962897111529433562924030601609484622357490981253523595090044583531250856969754671375077871996048162852", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"], "2": ["-286355582793186458039761699340300293677695003300328350963658431506141694495961044864356171945916084808760541715331485", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"], "3": ["265738964131189390157796875658582334010482392887071947273430624688868922893529798590399038839648060065419812557329963340", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"], "4": ["8489100550858132741841770311893193393150241935640611428811242212247896957072937815678783620984414832665593335308053619680978222353", "17885345064429183191981946626225778061259939275455072364551888622542552444688191234483635072560610344296596926991105547169121536441"], "6": ["-14606125162178913101096667053922505850093730475127565435403820151934910564102166683772643043815423274390038506432814093038", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"], "8": ["-6538997973039958418939218657789371380611238975306958738531637573296099790879748912585257298036609997467199192377652782681309839360", "17885345064429183191981946626225778061259939275455072364551888622542552444688191234483635072560610344296596926991105547169121536441"], "12": ["3648085471430583511788475594642185758103455875971893224839572126618156667555205314179145810022888105386069941565777885787431", "17885345064429183191981946626225778061259939275455072364551888622542552444688191234483635072560610344296596926991105547169121536441"], "24": ["19835032456581487669989848895508720657882602502038905730857540785529324880536616468656453755817505841029854471846784653471365988352", "17885345064429183191981946626225778061259939275455072364551888622542552444688191234483635072560610344296596926991105547169121536441"]}}, "b_side": {"S": [["0", "1"], ["5004232471098194117679664738878169764202271434803694409930825962439172383477647893249857078220696989555651497346746071039", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["10248668100809101553007953385222491677086251898477966151538331571075425041362222885375707296195987434609974266566135953487872", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["13834850752797465509299596771730353173485408446376709145346568525175812650892713756138477633179389629259812324505664689784560057426493", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["1343313425309250558755858466107882429099049208837303979414432195683998111021429278031964706727000465029198547067356571695562358784", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-39593650323793860076772345183967199067294618410377874068993879796840483475235339741687644227042065130928750851556993667071237510852451", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["-70793270772506721158679711724874477809762623432407109777379787496995420041070768999506218500111106257090315616320147960447375937472512", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-3018159300752794415123217739077762864780230068899713548260528980200523504212547271537905909407451821650569036934086092398484995901658577", "47192567334815938591438920460309546238393368793767678761852493125117241990444323902742473367098724449519327362184591100010096507612472"], ["-833156351711016445995656290839778912343390988901149925793735917436811312863380066521469456934869198156835992794220296438365982333075456", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-19027795438070092037553940148082473507173934195104947273562613957638645532040203730453904764130403950227113062114455466478803786181753481", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["-162176888682932032167396624832965145272366338719941535809881967035471385217559979100048295380846177205800229169930418597149125978183331840", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-13115387349287224281117436808682519236850541254430091892516831886682472439838492462140982467811224203027154633462243123718492926054998008211", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-6396870784857200386328196869532524386606340567632331222772056571755400938113412651219725829632783509594391276827920524958784065199196790784", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-64131946075523935460025091642152735631860629846065913902214370027602519775737188418555622166957073752563840104707295323023091330842407786337", "26967181334180536337965097405891169279081925025010102149629996071495566851682470801567127638342128256868187064105480628577198004349984"], ["-49449917443089688156819756984717395239825891444856147711166906364069920829303894682292926849928345992506479015768363646232090158844579102720", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-56206627056689763765019020645083429252447027248336391059051245812440073582808669526525467384172895828049054872726608260047399725289394718569", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["743740405017593279987777783313670084035539644758456393408431156695636154681496856961587372025854240798921226079523116800955629039610606265344", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["121587538029453938335687070305820958985660372646230123167531069207752298354581396744318468615941958617611973820954099702863527961779677034115959", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["-9142254570206795016141644800601683388790901201961655618137460744671982823213670106436169907785594721671151599866553601254327722742436244482048", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-142205597047824342890185970826413438183649409548923555232271595269216214590232345319797829281873055059271875713608383397047692199735666762353845", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-4230183193597971273046979931777268485638188778541609810452141791049935081564125190510784384093703945435629521356050714999767067015601339236352", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["498449144498914454805584710635840271165496115189824814945779669510250937970739083400114663632423514164907736335705927408018084331870637085117645", "47192567334815938591438920460309546238393368793767678761852493125117241990444323902742473367098724449519327362184591100010096507612472"], ["13034633720876573572867446192751527139877566252356773910040317561081512658221491806691104769124716263394821717703421834739697455565267555067904", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-371786818774604153460295010915576223944444781444509179181612465710861731542946140018435633455913103330055984038466506700006433924046017525991411", "47192567334815938591438920460309546238393368793767678761852493125117241990444323902742473367098724449519327362184591100010096507612472"], ["-172536498593143305923000828409356618378650210281947760778136125603580609578653550835581444308074141311690143172112752654541877478472642203272192", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["7713822234887258304173951217101348333434737639414696837924508179264524708593678021929715936821468270583687001668430741044000787580454689353807265", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["22100473683351341459861644622590239850943141373459190417150792338980524181812156235334560348593494426527575229449241833902942557416069503019008", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["-106837069756652818901404969760059249683944689189204761464721418822816832678758455619057064843571907606555233429075184338350199456628390059539805", "16414806029501196031804841899238103039441171754353975221513910652214692866241503966171295084208251982441505169455509947829598785256512"], ["-30886496994724356828144402195554357447250154715548141304215766415061845393012090972220072971928525492496979807556250690286012562911789633773568", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["-29669493626613569115761244528255478589941165356525982851561801149785311413968827996385933603608252486830803852789250710249156163092027790937513", "8207403014750598015902420949619051519720585877176987610756955326107346433120751983085647542104125991220752584727754973914799392628256"], ["92032405758895974940637581363905571158113105596230722749703824871498968718651080104108369632400803281474564055831750885909150283131382547335168", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["436306294351247735689861402169359729187063815595885928084715891891707014159468803021741520504272500561618987081114002533790262207376142217619695", "11798141833703984647859730115077386559598342198441919690463123281279310497611080975685618341774681112379831840546147775002524126903118"], ["-810636399933674211578607304195659496348806793531994343610926013615415616693777028529811154327230242120784167491843647121620629200798098261166080", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-18618431981312154392081347394777361876607064848795467212622588266355626283494048737111291671587885229935477595385618402383682768991811497173398009", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-615514632042510268505655293685582258421964386298739584579861851581619562233393290552903719158097654945131425687030764366959522428560763639711744", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["254700281149022268131592966820470474295359941886947082506113228195971870323738549961533697918068841960367711584514967410538984735956814308214439", "2145116697037088117792678202741343010836062217898530852811476960232601908656560177397385153049942020432696698281117777273186204891476"], ["-413794571306676947741998416145518644670769084448130430359323194265614273115458590631268348478829439663265077814962544036184710096564883058393088", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["44641096275184885798434449974191709592628259332541148024660876944658032220052452892729755202046131110670236415109322174325726748601860749551076237", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["3634561593680535041038217673735176917827812881331741904880180015021327746601607146011186855822947384493881812857545956952419728011438271394652160", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["20489201915913666229771978033584942161770932438152556980035275613655765869360520665072011242858335515237090138015697539234466472367035292415986717", "26967181334180536337965097405891169279081925025010102149629996071495566851682470801567127638342128256868187064105480628577198004349984"], ["-784643565799145623145294094887823163830175696589395665861483003898632945994228829902608299869033554346587934701177933267740744163617604539437056", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-44529419817336085322844675874380787822284695077063884849205635942331758445957196990503262864487353379484690727120517384343707805537988415882339267", "26967181334180536337965097405891169279081925025010102149629996071495566851682470801567127638342128256868187064105480628577198004349984"], ["-1661970883420746428568560244227812583664901615884381601630169224152121005637610114717787155894267941928264931420557978750604546704318586499209216", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["74938192926262121413049539037869709116538094813421585514039780659618122287396226982261721627253107427326048070806679603957309164247061431559458789", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["15529463472507087443551343628563672940783824953749723584510934527151690821099296599587430150330265310863201652931861852198280895608020127225061376", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["431043736263305858468009258807309358224109585597452393638129103255405485944520323464173374618585103680442420690695900635657673015974953841897803269", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["-3773945324299921845757166781409364004667050215741077083207575530368949845082731326092449229551691233763554914875753178109867656743905979134234624", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-52116023582378711889062748609633631471305338200888511207177382639848707083187283087866670625358717173927330124403568769741923008823433774043202483", "23596283667407969295719460230154773119196684396883839380926246562558620995222161951371236683549362224759663681092295550005048253806236"], ["51378356557479090384037160201983087013434922802306700387695294476883891718117562729936501650929263256458639742409666754211468317108026487820284928", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-866874228793785009007118308326107854251856743558153109045622347018473464396285881030034257362520274882640850478406513265675055480225466766327923129", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["-38939901705051181745161676952309331476334521214816675713830129650692533864144074691604671399917706481494366211360806196467551965732041221950062592", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-3222112962032536403551711040340506608699810361260179940617424068579301905128819783644292849264239507511909020691378076801536991063500851369156655451", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["-797813357358945713026810369048545547319762798001413275971733088792504811891340174125849750749023577673518415530503978491473392490622955283841024", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["3406740178661920486113338848695634525532184451967241053506666844074951230032106862908516307185162086772639843261289541529843878678486692631336804613", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["116407830382955819844351907698213385081075399214079352844023200776086836028481885269712285029633781250454966191459985590135403658468446281656438784", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["8712879360953031200842802401100151101600124718360325769793057080775390977925581888643174504886267249006106798799225732922515080742591751704920945", "2051850753687649503975605237404762879930146469294246902689238831526836608280187995771411885526031497805188146181938743478699848157064"], ["-58408298057172282301059864672972289990209416445610518141068901942331852503601631277478541710249478483406902483963644076159966536604095124296912896", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-1863584161534931836477533427372097797555818291960080621141927011276344606548056462666863029821675711270515088784801114377091993872679960574576768735", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["43749477190953567178416423363779375969340565003970284705383882538014412447843133468812353467982612628510095951954162866854205007170021447438880768", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-724741460484974358885359648955378833379290379253416144313807518312405395907925538257856358035917239275107110036535778021091910484494951279202519391", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-26728424997427868837348248991118879565973416506782249967907868298538928771500638525283434998939786140518542809297758741425322164803375954296643584", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["694443651139529916181675921470740570995052837746602425911787301490555184417024302988870694122768035364743787807786153237926709620195497879255376065", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["139799397472733083651067174839800613861212536274797277100082717508420968529643034908953546084073891469345019632958413201070693185412297933564346368", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["6826126337688884579028494254074857322988521726813707947842024083171216510749744230351947678696708163203769424865779697021071614522520379845997232423", "47192567334815938591438920460309546238393368793767678761852493125117241990444323902742473367098724449519327362184591100010096507612472"], ["-3499550785222791233426268668100843383154758468836508884036471203225262315333478518388405365746311064459631160835999500448776515484144515622252544", "256481344210956187996950654675595359991268308661780862836154853940854576035023499471426485690753937225648518272742342934837481019633"], ["-558182563826658098391584471883585889091652400668480880950837918352157941832129264825750272998401891547453888404871599114415566740519407211784503683", "13483590667090268168982548702945584639540962512505051074814998035747783425841235400783563819171064128434093532052740314288599002174992"], ["-416509780154631368957875755345152111894116545635819658026055173424504291134223558414782293429627029989048478723565614335054372612625608580095293440", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-6438326700626249049517885991606618786414179875466869680983114231689122880538213513142656006653197428672516564580835962894265010613410366487288741505", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-100339197131944923055585201212058801720373163354905665605461158231881002257247675342848246009571834297877564166511240067421503941544476008172716032", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-986640973590053075777799573179980293787877695456168862691791762616712490553644237572118148289349287029475626919503022652799089064876735672466410777", "47192567334815938591438920460309546238393368793767678761852493125117241990444323902742473367098724449519327362184591100010096507612472"], ["246312160846717054364625474388342497980187840003424833463556151198983048191485088521369308680138101999902902845396714387850659448676550989343578112", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["4735589211987510808860805003332801657089105286597377993478224651122144897445430507347629223386775750525199736317764184479044599730099013206748827047", "47192567334815938591438920460309546238393368793767678761852493125117241990444323902742473367098724449519327362184591100010096507612472"], ["299011461412280681025279521203744118356501415353853399637804030807978690782608527994729985936964930128913509823770831508466582721563985761510883328", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["620158347885276722265384778664112843664473075567094349886308174583468119957150572323345121312617180182967311902525179629435069202096478742405103039", "5101899171331452820696099509222653647393877707434343649929999256769431566534521502999186309956618859407494849965901740541632054877024"], ["-256271107367333489351522458359575138844927378701701064157594043995703209579478831332814899020743545879712340185384091956299535615365403901679814656", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-113529192016844095453857308747127516805597446699360386789604663126406943976132276070711754451669547019223049401456631624505969513768874940437519860061", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["695124985720285581810178200480180729523535917383015196889977243813513006466033335138228059159580812190295747501197932354676466693527683073810587648", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-245635505185157285258106688240217854292877371750198395558765607664821538492660439976267496410972025293683953363501097954205179063520654676956209155", "11798141833703984647859730115077386559598342198441919690463123281279310497611080975685618341774681112379831840546147775002524126903118"], ["130202842111920289331671256379961738998811882009993825981807257724911501252163691343011426972921107304917895407701129152464606028463541641709910016", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["-4533032717224420384009945023336441409793014827010277790924957045175694921116995203772594891652565867868306685887579399085820285128384520466704653269", "23596283667407969295719460230154773119196684396883839380926246562558620995222161951371236683549362224759663681092295550005048253806236"], ["793788572888989218544455027823917292741425419694897976175549504767483184314695326042601824284800420351358422004931115214956714035130479939311048704", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["55473989920286217494127649560858782692440216670189120880133113085160676583729316048063976019797397418967455240896867636003816686968789768731309140655", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["-292099176532472518913673814762090703399302869267502600631403891017946412740972491347816992460480315357261229243334811840213592610734854230527004672", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["-4333564105252521489472017555690694014943148557767294313809184228923108381577215995140721774859085984998601286373384617771949130765208872976654947539", "13483590667090268168982548702945584639540962512505051074814998035747783425841235400783563819171064128434093532052740314288599002174992"], ["2877437537358649960695324609100068665618593098559650402668276750395586959661285763448493008932460985066766661427142719427696067612493812472026202112", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-7812130645009406708248106143393991325633190510651147221487219999844447023975249615938779258370080769862933250335760132993467743500481251088917473275", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["479895598621836710527613809367801637139056121743853741600950277059184090577407477179690974770291575619009695740245668210763683703470264098312491008", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["11859433829071548001881443220606219214453696274134484114696067621051976256679802699663269003514716874457272822535375334612631985137769151764691813171", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["220479529355774745584728610755299375043713348655902870773414255787452923758488987511156698439022171322245288697147259522381860148337345601373106176", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["32994231604809290961529994180717874445220756031091090075586716884935783608377340235568523468944760937640243932281977497147686252215418726068706964499", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["-3922771044395553006240457740372716934841480800822192513926818293337883233393875153667144636424645281850267977514958476370123425291854045856489852928", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["3577916775854432149239582560716587293486440764563731879519286493634465182561535776779137902432923766357125948275276843969641530526129393139575684303", "3370897666772567042245637175736396159885240628126262768703749508936945856460308850195890954792766032108523383013185078572149750543748"], ["99988394366144609848947603888365282797434139093828229710034159948475365207921990622013797502637322967945520182424814812141001228557897737199910912", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["-11286579894821470281383231050814511178078726662723634374888560150493914322727624351843096552328919438166393860486726260076391724381432982688619128563", "11798141833703984647859730115077386559598342198441919690463123281279310497611080975685618341774681112379831840546147775002524126903118"], ["186429002384772077045708414205806043802679268653760869139707280838179794340786508626808109889018364534910228790525797148006538076795119027886174208", "256481344210956187996950654675595359991268308661780862836154853940854576035023499471426485690753937225648518272742342934837481019633"], ["-18628117647687173416061935080035733699112199385095002484637412733861772869455150305684907836778833109222804537728144369506518626378034426992952323327", "47192567334815938591438920460309546238393368793767678761852493125117241990444323902742473367098724449519327362184591100010096507612472"], ["-11419441949219046636260153022655897014799865948961142348700628372993080987469373971255042118726687453487670881293028923239770870669417796223533680640", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-1117881909924842014790305933816414116338968908157791297780450473370973262654836979185920117046513898437269234230242111960825298359703445739021080693", "2451561939470957848905917945990106298098356820455463831784545097408687895607497345597011603485648023351653369464134602597927091304544"], ["-3982945405221688217291200875529738709962781115899827565731923464060424965841391351941721435697756777461795943380134703842418526357483112513124478976", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["18413156739995510974136236460048714766072243184200372898377477477879118354077054128691097641485894175612300468940961922716076443615577497610396022899", "4103701507375299007951210474809525759860292938588493805378477663053673216560375991542823771052062995610376292363877486957399696314128"], ["-12758987249186411953147900656333015774247933683571122122974392643012871280684192920243285076277513574015174090168666953184974792049417840360045838336", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["363481261605092435333662816492057898491945647639910676663207232441861112535419058105860149042978496303024521020226136434535184808291726614502796233069", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["18686758397543884691128157696088616792102576726322055600354468565309736563804778399619903642299280019663186151381897521440520904559465786428926199808", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-5069922558977239912204626632071709204114452982933933070442947322276868524952392343030489788834835499785830937875261566538366720589942984314671615339", "2051850753687649503975605237404762879930146469294246902689238831526836608280187995771411885526031497805188146181938743478699848157064"], ["-788061008605414050469927747028124444221826188171628039332034607137455229318220790299608864080667150222361219564017526590656501148639309098408632320", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["-117116781299609283329113557198925273670364355408824822978439452172433985194030658427605611584058640430556968906567357625157834303481052805957377679801", "23596283667407969295719460230154773119196684396883839380926246562558620995222161951371236683549362224759663681092295550005048253806236"], ["7221329569032400788263861952337001305743198565592514333354410300865294502399800871884655813867386829327621165964053729984268629649301619429050679296", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["929762137848991820403246678018789763383749841472915331998344396855275221650351183766413352977242499759659170171973303526903190782944862764544778965", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-5202604738232445013976002741319213075615638319764990072598092202759046483789231663992790445206533603621110490353313893923367733952743896001999683584", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["1374567528664028616553929452932104912726876958999119441888830290812880638285488456846048396299282811716312340582786548081247456024096886741096062991657", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["-4130724250431743260450041093139204966569644303947869289002708162801324476652037728766132293075529669984758783129962784669372024064393644523220606976", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-698475041241646988837750282148829900169282605907558400416355152696019000636638937454271286407164817295305599262484649613907790003736905537357242763929", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["15013072739782340442677664292592292466932872331428026210306030036442543732027194907449715289971209717943857427484097711895006211267710533640331091968", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["214527072258880675269957773600674307551263930942808329218254360477323175292263242578004649137623477509781537060768901956940419946690861021015038046279", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["7647798278022839497970173308058501671013519907746772373230439308904520365343208649631951144634948891376405166059296180537854696742887325172966039552", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-183151336926120738430030114377060623626413368887142087039120689909373460243510509412922225194401315562822614396750438587426445818492842578043899127801", "23596283667407969295719460230154773119196684396883839380926246562558620995222161951371236683549362224759663681092295550005048253806236"], ["970415828499543082930101673708619499224238087541918913531448701956135805221764207608187438439950834159635439302818351973482002571644180002945630208", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["53499191504049655591374472024708165765611728651183457043744623268388018923058107111895472073291281098866799902095750097117295111892976339574593669911", "26967181334180536337965097405891169279081925025010102149629996071495566851682470801567127638342128256868187064105480628577198004349984"], ["-48304907246333008859234962764717983991908115456322419664765074362740024381260652174048956126202138273271306779668608346477323225298741943191272300544", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-239362043946360681373352946568407240814263446175697987984414904784619599074471220872613772022982943404037534469997460587739792583322557785431775736025", "23596283667407969295719460230154773119196684396883839380926246562558620995222161951371236683549362224759663681092295550005048253806236"], ["87868176518472871954415547659970469591948692886755486162794892019560288510731869231031238362883850050143631363572711730797960631838094538097267587072", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-189369576570625744995383461083443652220264187548886602087370750652100576699211091354264736943961170242212769446209645638479776406073237971282218216019", "53934362668361072675930194811782338558163850050020204299259992142991133703364941603134255276684256513736374128210961257154396008699968"], ["49979521263879130084605886126670308234949087113736043569783048152743132665023761075388668356262886562509311529521670637825639813587293374438935738368", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["330359026100985744105590123104785659554622729733619507351150290867440290757247221260028386540097410238862758521821399112288770576568417865044355412855", "26967181334180536337965097405891169279081925025010102149629996071495566851682470801567127638342128256868187064105480628577198004349984"], ["78437889285803163143301116352590934373898948046714666925595918461599369645884034465259531780489536522185543242438537295162051357076936348825165422592", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["118820907312475675723845038586926211819940296126579477646409993976379087950125045405128376463827337913921797179302363695222586504440740168393221069497", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-21893910561395771329603292536611805031815260700786261644943696216508588737231142850164913171072646606097510519200624475904002999904196166387588272128", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["78573873768657774651922646030354722231844546921875441147544324856324906484617120826687872295425319262480405570762836681986138960518679981343277725662", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["570399556996980751752208589030577726111934895318662023443202961914209940647058698486865509740896699935656393926269237196517823214335974030333992960", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-944396560407503396797980451801123184837820642619803635510803885611816381587666409657525383077550851774572725103502776140510453770042689168841503992721", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["8555672366352730465326957558066332917390833909792379551886328705681408952492298774216328394368845869366959242939793563722971784816751197906145861632", "842724416693141760561409293934099039971310157031565692175937377234236464115077212548972738698191508027130845753296269643037437635937"], ["-150833833285652539398105811461759589846820417199282834835295088501441209032510867910343926454545272270115368820686121867844076006377432925631242392465", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-78065937263546533417440506291602045453877194501061233303273174001487285444881585073697747872991560583618031964964899355805973751498358646336409731072", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-310016211863991096957070634538532468336133187629328821838347323508580412330000507352117089099491750317903442376466660768614757093788778885375397056709", "11798141833703984647859730115077386559598342198441919690463123281279310497611080975685618341774681112379831840546147775002524126903118"], ["-42145138237021495125731449085632512473356866731447488675793715181437551314289533637837219568556322545082246942680622883004370440506855734302111211520", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["7831362735593524729772678899544272526053316890704586508581232780967201853620684386693553406397135173474427769887526487377495566948224060712572186707663", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["-12732874413479980131937182964801401670411476734541266252107470670849985440174044960706597482054015827942937606246595473043323699176400259178201800704", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["3932467542567510587335471068846919431372443355171724319697366888481065838508936117570974344564940980340737615613795125957564975260482376646733694556795", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["38681620143097977956005507230138669920706709204425601210542328357189379694706187192627826472963966615905695577778953641983736866160965204267564744704", "536279174259272029448169550685335752709015554474632713202869240058150477164140044349346288262485505108174174570279444318296551222869"], ["-78436192375360215717298117587286173998759644022308553137037014116684458407177545492801134822635259574395535845871922629996871400122473496527104697333", "13483590667090268168982548702945584639540962512505051074814998035747783425841235400783563819171064128434093532052740314288599002174992"], ["-126017775439695496279406734589007267887293925463896264154891549404675952752027331850429169355680590562328670382876344833097344188662550629142759129088", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-886165937581343033761042866029627618221044891699566532038330578879570300523341036900850002123163456556671572708562473816472049309015652788881243066457", "23596283667407969295719460230154773119196684396883839380926246562558620995222161951371236683549362224759663681092295550005048253806236"], ["102072693012482866358498555828039311524149970007716011469261160101202479574980309686080163896981026450246908764638326785421475535785947564615573495808", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["17110538153475688299243749600065229889553881470021081722445817653687409922091590876726153463418152790194252908755869649497699687832231587955057196551", "612890484867739462226479486497526574524589205113865957946136274352171973901874336399252900871412005837913342366033650649481772826136"], ["-312477458528017585381896997194190961629971482535238772575677538250880476882232219431460060495369976413771518512023917161039914645577882993006759959552", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["7633297232902546416041299160292563735253164803112889493419220490610611084785912242164506644867310575837703032841643385595022492015806838074294157706963", "94385134669631877182877840920619092476786737587535357523704986250234483980888647805484946734197448899038654724369182200020193015224944"], ["-3419805685816792591619049280459374663223797609863536012225391794996057331506141798390362557231200790621582108581953812969538226140002539639548198912", "159434349104107900646753109663207926481058678357323239060312476774044736454203796968724572186144339356484214061434429391926001714907"], ["-42810521884105931354605991954258885659720149051180444615525346015069693957182569793100590713633149975117251105860555092202212425233983981854347626917099", "377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776"], ["-247818627668807764352598277741260614689561436381584425142230169991587743206553169957432587047075237456721291038909742372067850389409005528271588524032", "5899070916851992323929865057538693279799171099220959845231561640639655248805540487842809170887340556189915920273073887501262063451559"], ["-5674422914684729200669125417453162388879980672224841184827080089095771093349931193157711741169404676109480077513687613587156977823019720779074807428651", "188770269339263754365755681841238184953573475175070715047409972500468967961777295610969893468394897798077309448738364400040386030449888"], ["24266071777303058286139059363743059865268807919848910332230166049866059301418297846766343849269129911681763558674760445755638741573093018496156295168", "256481344210956187996950654675595359991268308661780862836154853940854576035023499471426485690753937225648518272742342934837481019633"]], "e_delta": {"1": ["-3844162174247041993075493011898798101761251580896540018232454555757284468324712219970183288107824059761421114044891935251", "9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792"], "2": ["-185341943374007189543691286625117398674158201289025718886326887497747125313986959009253965860025814427987092494323928557", "9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792"], "3": ["490978611386663442840502322545120990312847201351039386179039849682568100677055732141172864521997812576854254545476302038254629395", "9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792"], "4": ["379938834681481659694228193446543870103540618974003632725029513681383641153295195960554449953436809251013550540750943232", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"], "6": ["-167090966142540626757671565048993725557376212019214154753291680463675355806066635026005498011836237151356873618868419396180694350574099", "9157296672987741794294756672627598367365088909032997050650566974741786851680353912055621157151032496279857626619446040150590226657792"], "8": ["-1812065234301769744687550583569243741900323881385264306029347823571645263454593073571150820832257224081094274634491562557440", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"], "12": ["2885804511292563995441474318394946908394532223979705821193056720555718130055168637985342736594670744212906876202429245058560", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"], "24": ["6780643425049603308066367471444361608617655465618596805165635264877576045009188326285159634750127936714332330152676292558848", "65769602764629309765112492575048473987884598720385674352005267756870243242512165733302287220255937643311017638122466518261"]}}}

==> anc/code/d36_export_cusp_targets.py <==
#!/usr/bin/env python3
r"""Export the EXACT rational cusp parts S = (form) - (Eisenstein part), both sides, to JSON,
as input for the independent PARI/GP reproduction (d36_C_pari_indep.py).

S_a = g - P_E(g), S_b = g~ - P_E(g~); coefficients n=0..NCHECK as exact (num, den) pairs.
The Eisenstein part is computed from the exact projector (eisen_projection):
Eis(n) = kappa_18 * sum_{delta | gcd(n,24)} e_delta * sigma_17(n/delta) for n>=1,
Eis(0) = sum_delta e_delta.  All arithmetic exact rational.
Pure-mathematics research; standard modular-forms jargon.
"""
import json, os, pickle, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fractions import Fraction as Fr
import sympy as sp
import eisen_projection as EP

NCHECK = 150
DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
KAPPA = Fr(-28728, 43867)
CODE = os.path.dirname(os.path.abspath(__file__))

with open(os.path.join(CODE, 'd36_iter1_vertex.pkl'), 'rb') as f:
    VC = pickle.load(f)
P, PIV = EP._proj()

def sigma17(m):
    return sum(d**17 for d in range(1, m + 1) if m % d == 0)

def side(key):
    coeffs = [Fr(p, q) for p, q in VC[key]]
    v = sp.Matrix(72, 1, lambda i, _: sp.Rational(coeffs[PIV[i]].numerator,
                                                  coeffs[PIV[i]].denominator))
    e = P * v
    ed = {DIVS[i]: Fr(int(sp.Rational(e[i]).p), int(sp.Rational(e[i]).q)) for i in range(8)}
    S = []
    for n in range(NCHECK + 1):
        if n == 0:
            eis = sum(ed.values())
        else:
            eis = KAPPA * sum(ed[dl] * sigma17(n // dl) for dl in DIVS if n % dl == 0)
        s = coeffs[n] - eis
        S.append([str(s.numerator), str(s.denominator)])
    return {'S': S, 'e_delta': {str(dl): [str(ed[dl].numerator), str(ed[dl].denominator)]
                                for dl in DIVS}}

out = {'NCHECK': NCHECK, 'a_side': side('a'), 'b_side': side('b')}
path = os.path.join(CODE, 'd36_cusp_targets_L150.json')
with open(path, 'w') as f:
    json.dump(out, f)
print(f"wrote {path}")
# quick sanity: S must vanish at n=0 (both forms have Eisenstein constant term = a_0-part)
for k in ('a_side', 'b_side'):
    n0 = out[k]['S'][0]
    print(f"  {k}: S(0) = {n0[0]}/{n0[1]}  (cusp form => expect 0)")


==> anc/code/d36_guarded_cE.py <==
#!/usr/bin/env python3
r"""Exact zeta(17)-guarded per-class Eisenstein lower-bound constants c_E(gamma), both sides.
Paper eq. (guard): c_E(g) = sum_{d|g, e_d<0} K*e_d/d^17 + (1+2^-17+2^-16/16) * sum_{d|g, e_d>0} K*e_d/d^17,
K = kappa_18 = -28728/43867.  Uses m^17 <= sigma_17(m) < zeta(17) m^17 and zeta(17) < 1+2^-17+2^-16/16.
All arithmetic exact rational; prints certified decimals. Provenance: paper polish 2026-07-11."""
import os, pickle, sys, math
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import sympy as sp
import eisen_projection as EP
DIVS=[1,2,3,4,6,8,12,24]
K=sp.Rational(-28728,43867)
Z17=sp.Integer(1)+sp.Rational(1,2**17)+sp.Rational(1,2**16*16)
CODE=os.path.dirname(os.path.abspath(__file__))
with open(f'{CODE}/d36_iter1_vertex.pkl','rb') as f: VC=pickle.load(f)
P,PIV=EP._proj()
def eis(coeffs):
    v=sp.Matrix(72,1,lambda i,_: sp.Rational(coeffs[PIV[i]])); e=P*v
    return {DIVS[i]: sp.Rational(e[i]) for i in range(8)}
# Cw entries are the CERTIFIED UPPER BOUNDS on C_w (outward-rounded interval certificates,
# receipt_d36_cs.txt "RIGOROUS C_S_w CERTIFICATION"), given here as exact rationals
# 358807778339/10^12 resp. 306329333530/10^12 (>= the certified enclosures, safe for n0).
for name,key,CwR in [('b-side (g~)','b',sp.Rational(358807778339,10**12)),
                     ('a-side (g)','a',sp.Rational(306329333530,10**12))]:
    ed=eis([sp.Rational(p,q) for p,q in VC[key]])
    print(f"== {name} ==")
    mn=None
    exacts={}
    for g in DIVS:
        pos=sum(K*ed[d]/sp.Integer(d)**17 for d in DIVS if g%d==0 and K*ed[d]>0)
        neg=sum(K*ed[d]/sp.Integer(d)**17 for d in DIVS if g%d==0 and K*ed[d]<0)
        cg=pos+Z17*neg
        exacts[g]=cg
        print(f"  gamma={g:<2d}: c_E = {float(cg):+.7e}  {'POS' if cg>0 else 'NEG'}")
        if mn is None or cg<mn[1]: mn=(g,cg)
    n0=(2*float(CwR)/float(mn[1]))**0.125
    print(f"  MIN gamma={mn[0]}: {float(mn[1]):.10e};  n0=(2*{float(CwR)}/c_E)^(1/8)={n0:.4f} -> ceil {math.ceil(n0)}")
    # RIGOROUS integer crossover: smallest n with  c_E * n^8 > 2*C_w  (exact rational comparison;
    # C_w replaced by its certified upper bound => n0 is a certified crossover).
    n=1
    while mn[1]*sp.Integer(n)**8 <= 2*CwR: n+=1
    print(f"  RIGOROUS n0 (exact integer check, Cw upper bound {CwR}): "
          f"c_E*n^8 > 2*Cw first holds at n = {n}")
    print(f"  exact rationals (num/den):")
    for g in DIVS:
        q=exacts[g]
        print(f"    c_E({g:<2d}) = {sp.fraction(sp.together(q))[0]}")
        print(f"              / {sp.fraction(sp.together(q))[1]}")
    print()


==> anc/code/d36_newform_decomp.py <==
#!/usr/bin/env python3
r"""
§35 step 2 — newform/oldform DECOMPOSITION of S_18(Gamma_0(24)) and the explicit Deligne C_S.

Goal: for the exact cusp component  S = sum c_n q^n  (from d36_cusp_reconstruct.py), write
      S = sum_{f,e} lambda_{f,e} f(e z)
over the newform/oldform basis (f a normalized newform of level M|24, e|(24/M)), and set
      C_S = sum_{f,e} |lambda_{f,e}|.
Then, by Deligne  |a_m(f)| <= sigma_0(m) m^{(k-1)/2}  for every normalized newform f, we get the
rigorous tail bound   |c_n| <= C_S * sigma_0(n) * n^{17/2}   (CT arXiv:1909.04772 Sec 5).

METHOD (pure numpy/mpmath; NO Sage/Pari, NO nsimplify):
  1. Exact rational cusp basis of S_18(Gamma_0(24)) (dim 64), row-reduced to a q-echelon basis
     {b_i} with distinct leading exponents (pivots).                       [exact Fraction]
  2. Exact Hecke matrices T_5, T_7 (good primes) and U_2, U_3 (bad primes) on {b_i}. [exact Fraction]
  3. Numerically diagonalise a generic combination G = T_5 + g*T_7 -> common Hecke eigenspaces E_f
     (each of dim t_f = #{e-lifts}); cluster eigenvalues.                    [numpy float / mpmath]
  4. Per eigenspace E_f:  read the lift set  Delta_f = {e | 24/M_f} from the leading exponents;
     recover a_2(f), a_3(f) from the traces of U_2,U_3 on E_f (a_2 = tr(U_2|E_f)/t_3, etc.);
     build the lift basis {f(e z): e in Delta_f} as q-vectors by matching their (known, small)
     coefficients a_{e'/e}(f) on the pivot window inside E_f.
  5. Assemble all 64 lift vectors; solve  S = sum lambda_{f,e} f(e z)  on a determining window;
     C_S = sum |lambda_{f,e}|.
  6. VALIDATE: reconstruct sum lambda f(e z) and compare to the EXACT c_n to n=L (must match).

Self-tests (B4): level-1 newform eigenvalues a_2=-528,a_3=-4284,a_5=-1025850,a_7=3225992 (Delta*E6);
  Hecke matrices commute; sum of eigenspace dims = 64.

Run:  python3 d36_newform_decomp.py [--selftest]     (default: full C_S run, needs step-1 cache)
Pure-mathematics research; standard modular-forms jargon.
"""
from __future__ import annotations
import sys, os, time, pickle
from fractions import Fraction as Fr
CODE = os.path.dirname(os.path.abspath(__file__))  # resolve caches/receipts next to this file
sys.path.insert(0, CODE)
import sympy as sp
import numpy as np
import mpmath

import ct_dual_d36 as D
import eisen_projection as EP

N, K = 24, 18
DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
COEF18 = sp.Rational(-28728, 43867)
P17 = 5 ** 0  # placeholder; per-prime p^{k-1} computed inline
KM1 = K - 1     # 17
BASIS_CACHE = os.path.join(CODE, 'd36_cusp_basis_hecke.pkl')


# ---------------------------------------------------------------------------
# fast EXACT q-expansions (python int / Fraction), reused from ct_dual_d36
# ---------------------------------------------------------------------------
def eis_qexp(delta, L):
    """E_18(delta z) as Fraction list length L+1:  1, then COEF18*sigma_17(n/delta) if delta|n."""
    c = Fr(int(sp.numer(COEF18)), int(sp.denom(COEF18)))
    out = [Fr(0)] * (L + 1)
    out[0] = Fr(1)
    for n in range(1, L + 1):
        if n % delta == 0:
            out[n] = c * int(sp.divisor_sigma(n // delta, KM1))
    return out


def etaq_qexp(exps, L):
    return [Fr(v) for v in D._etaq_fast(exps, L)]


def build_cusp_echelon(L, verbose=True):
    """Exact q-echelon basis of S_18(Gamma_0(24)) (dim 64), to length L.

    Returns (B, pivots): B = list of 64 Fraction q-vectors (len L+1) with B[i][pivots[i]]=1 and
    B[i][pivots[j]]=0 for j<i (upper-echelon by leading exponent); pivots strictly increasing.
    """
    t0 = time.time()
    specs, PIV = EP.select_basis()               # 72 independent M_18 forms + determining window
    P, PIVp = EP._proj()                          # exact 8x72 Eisenstein projector
    assert PIV == PIVp
    # exact q-expansions of the 72 forms to length L (fast exact)
    forms = []
    for s in specs:
        if s[0] == 'eis':
            forms.append(eis_qexp(s[1], L))
        else:
            forms.append(etaq_qexp(s[1], L))
    if verbose:
        print(f"    expanded 72 M_18 forms to L={L}  [{time.time()-t0:.0f}s]", flush=True)
    # cusp part of each form: subtract its Eisenstein projection
    Pf = [[Fr(int(sp.numer(P[i, j])), int(sp.denom(P[i, j]))) for j in range(72)] for i in range(8)]
    cusp_forms = []
    for f in forms:
        a_at_piv = [f[PIV[j]] for j in range(72)]
        e = [sum(Pf[i][j] * a_at_piv[j] for j in range(72)) for i in range(8)]  # e_delta
        eis = [eis_qexp(DIVS[i], L) for i in range(8)]
        cf = [f[n] - sum(e[i] * eis[i][n] for i in range(8)) for n in range(L + 1)]
        cusp_forms.append(cf)
    # row-reduce (echelon by leading exponent) -> 64 pivots
    B, pivots = [], []
    for cf in cusp_forms:
        v = cf[:]
        for bi, pc in zip(B, pivots):
            if v[pc] != 0:
                fct = v[pc]
                v = [v[n] - fct * bi[n] for n in range(L + 1)]
        pc = next((n for n in range(L + 1) if v[n] != 0), None)
        if pc is None:
            continue
        inv = Fr(1) / v[pc]
        v = [x * inv for x in v]
        # clear this pivot from previous basis vectors (full reduced echelon, keeps read-off clean)
        for i in range(len(B)):
            if B[i][pc] != 0:
                fct = B[i][pc]
                B[i] = [B[i][n] - fct * v[n] for n in range(L + 1)]
        B.append(v)
        pivots.append(pc)
    # sort by pivot
    order = sorted(range(len(B)), key=lambda i: pivots[i])
    B = [B[i] for i in order]
    pivots = [pivots[i] for i in order]
    if verbose:
        print(f"    cusp echelon basis: dim={len(B)}, pivots {pivots[0]}..{pivots[-1]}  "
              f"[{time.time()-t0:.0f}s]", flush=True)
    return B, pivots


def echelon_coords(vec, B, pivots):
    """Express a cusp q-vector 'vec' (Fraction list) in the echelon basis B -> list of 64 Fractions."""
    v = vec[:]
    coords = []
    for bi, pc in zip(B, pivots):
        c = v[pc]
        coords.append(c)
        if c != 0:
            v = [v[n] - c * bi[n] for n in range(len(v))]
    return coords


def hecke_matrix(op, p, B, pivots, L):
    """Exact Hecke matrix (list of 64 lists of Fraction) of T_p (op='T') or U_p (op='U') on B.

    (T_p f)_n = f_{np} + p^{17} f_{n/p};  (U_p f)_n = f_{np}.  Column j = echelon coords of op(B[j]).
    Needs B[j] to length p*max(pivot).
    """
    p17 = p ** KM1
    need = p * pivots[-1]
    assert need <= L, f"need length {need} for {op}_{p}, have {L}"
    ncol = len(B)
    cols = []
    for j in range(ncol):
        f = B[j]
        img = [Fr(0)] * (L + 1)
        for n in range(1, pivots[-1] + 1):
            v = f[n * p] if n * p <= L else Fr(0)
            if op == 'T' and n % p == 0:
                v = v + p17 * f[n // p]
            img[n] = v
        cols.append(echelon_coords(img, B, pivots))
    # cols[j] = coords of op(B[j]); matrix M[i][j] = cols[j][i]
    M = [[cols[j][i] for j in range(ncol)] for i in range(ncol)]
    return M


# ---------------------------------------------------------------------------
# build / cache the exact cusp basis + Hecke matrices
# ---------------------------------------------------------------------------
def build_all(Lbasis=1000, verbose=True):
    if os.path.exists(BASIS_CACHE):
        with open(BASIS_CACHE, 'rb') as f:
            C = pickle.load(f)
        if C['L'] >= Lbasis:
            B = [[Fr(*t) for t in row] for row in C['B']]
            pivots = C['pivots']
            H = {k: [[Fr(*t) for t in row] for row in M] for k, M in C['H'].items()}
            if verbose:
                print(f"  [cache] cusp basis + Hecke matrices (L={C['L']}, dim {len(B)})", flush=True)
            return B, pivots, H
    t0 = time.time()
    B, pivots = build_cusp_echelon(Lbasis, verbose)
    H = {}
    for (op, p) in [('T', 5), ('T', 7), ('T', 11), ('T', 13), ('U', 2), ('U', 3)]:
        H[f"{op}{p}"] = hecke_matrix(op, p, B, pivots, Lbasis)
        if verbose:
            print(f"    Hecke {op}_{p} built  [{time.time()-t0:.0f}s]", flush=True)
    with open(BASIS_CACHE, 'wb') as f:
        pickle.dump({'L': Lbasis, 'pivots': pivots,
                     'B': [[(v.numerator, v.denominator) for v in row] for row in B],
                     'H': {k: [[(v.numerator, v.denominator) for v in row] for row in M]
                           for k, M in H.items()}}, f)
    if verbose:
        print(f"  [cached] basis + Hecke -> {BASIS_CACHE}  [{time.time()-t0:.0f}s]", flush=True)
    return B, pivots, H


def fr_matrix_to_mp(M):
    return mpmath.matrix([[mpmath.mpf(v.numerator) / mpmath.mpf(v.denominator) for v in row] for row in M])


# ---------------------------------------------------------------------------
# self-test: level-1 eigenvalues, commuting, dims
# ---------------------------------------------------------------------------
def selftest():
    print("=" * 80)
    print("§35 step 2 SELF-TEST — cusp basis + Hecke matrices of S_18(Gamma_0(24))")
    print("=" * 80)
    B, pivots, H = build_all()
    d = len(B)
    print(f"  dim cusp space = {d}   {'OK (64)' if d == 64 else 'FAIL'}")
    print(f"  pivots: {pivots}")
    # commuting T5,T7 (exact)
    def matmul(A, Bm):
        n = len(A)
        return [[sum(A[i][k] * Bm[k][j] for k in range(n)) for j in range(n)] for i in range(n)]
    T5, T7 = H['T5'], H['T7']
    C1 = matmul(T5, T7); C2 = matmul(T7, T5)
    comm = all(C1[i][j] == C2[i][j] for i in range(d) for j in range(d))
    print(f"  T5 T7 == T7 T5 (exact): {comm}   {'OK' if comm else 'FAIL'}")
    # level-1 newform: its (a_5,a_7)=(-1025850,3225992) must be a common eigenvalue with a 1-dim...
    # actually level-1 lifts to 8 forms (e|24) so it is an 8-dim eigenspace of T5,T7.
    T5m = fr_matrix_to_mp(T5)
    mpmath.mp.dps = 30
    E5, V5 = mpmath.eig(T5m)
    a5s = sorted(set(round(float(mpmath.re(x)), 3) for x in E5))
    print(f"  distinct T5 eigenvalues (a_5 of newforms): {len(a5s)} values")
    print(f"    level-1 a_5=-1025850 present: {any(abs(x+1025850) < 1e-2 for x in a5s)}")
    # count multiplicity of a_5=-1025850 (should be 8 = number of e|24 lifts)
    mult = sum(1 for x in E5 if abs(float(mpmath.re(x)) + 1025850) < 1e-1)
    print(f"    multiplicity of a_5=-1025850 (expect 8 lifts e|24): {mult}")
    print("  (B4 level-1 target: a_2=-528, a_3=-4284, a_5=-1025850, a_7=3225992)")
    return comm and d == 64


# ---------------------------------------------------------------------------
# step 3+ : full newform/oldform decomposition and C_S
# ---------------------------------------------------------------------------
GAMMA = mpmath.mpf('0.6180339887498948482045868343656381177203091798058')  # fixed irrational combo weight
DPS = 60


def _divisors(m):
    return [e for e in range(1, m + 1) if m % e == 0]


def small_a_values(a2, a3, Mf):
    """a_m(f) for m|24, from a_2,a_3 and the level M_f (bad-prime rules).

    2-part:  v2(Mf)=0 -> good recursion a_{2^{j+1}}=a2 a_{2^j}-2^17 a_{2^{j-1}};
             v2(Mf)=1 -> a_{2^j}=a2^j;  v2(Mf)>=2 -> a2=0, a_{2^j}=0 (j>=1).
    3-part:  v3(Mf)=0 -> good (a_9 not needed, 9!|24);  v3(Mf)=1 -> a3=+-3^8, a_{3^j}=a3^j.
    a_m = a_{2^i} * a_{3^j} for m=2^i 3^j (i<=3, j<=1)."""
    v2 = 0
    mm = Mf
    while mm % 2 == 0:
        v2 += 1; mm //= 2
    v3 = 1 if Mf % 3 == 0 else 0
    p2_17 = mpmath.mpf(2) ** 17
    # a_{2^i}, i=0..3
    A2 = [mpmath.mpf(1)]
    if v2 == 0:
        A2.append(a2)
        for j in range(2, 4):
            A2.append(a2 * A2[j - 1] - p2_17 * A2[j - 2])
    elif v2 == 1:
        for j in range(1, 4):
            A2.append(a2 ** j)
    else:
        for j in range(1, 4):
            A2.append(mpmath.mpf(0))
    # a_{3^j}, j=0..1  (only j<=1 ever needed since 9 does not divide 24)
    A3 = [mpmath.mpf(1), a3]
    out = {}
    for i in range(4):
        for j in range(2):
            m = (2 ** i) * (3 ** j)
            if m <= 24 and 24 % m == 0:
                out[m] = A2[i] * A3[j]
    return out


def compute_CS(L=800, verbose=True, cusp=None):
    """Full newform/oldform decomposition of an exact cusp form and its Deligne C_S.

    cusp: exact q-expansion [c_0,...,c_M] (Fraction/sympy Rational), M>=L+... .  Default = the
    g~ cusp component from step 1 (d36_iter1_vertex.pkl).
    Returns dict with C_S, C_S', the per-lift |lambda|, validation residual, and diagnostics.
    """
    t0 = time.time()
    mpmath.mp.dps = DPS
    if cusp is None:
        with open(os.path.join(CODE, 'd36_iter1_vertex.pkl'), 'rb') as f:
            VC = pickle.load(f)
        cusp = [Fr(*t) for t in VC['cusp']]        # exact c_n, n=0..VC['L']
        assert VC['L'] >= L
    else:
        def _tofr(v):
            if isinstance(v, Fr):
                return v
            q = sp.Rational(v)
            return Fr(int(q.p), int(q.q))
        cusp = [_tofr(v) for v in cusp]
        assert len(cusp) > L
    B, pivots, H = build_all(verbose=verbose)
    d = len(B)
    Lb = len(B[0]) - 1                              # basis length
    # ---- diagonalise generic combo G = T5 + GAMMA T7 ----
    T5 = fr_matrix_to_mp(H['T5']); T7 = fr_matrix_to_mp(H['T7'])
    U2 = fr_matrix_to_mp(H['U2']); U3 = fr_matrix_to_mp(H['U3'])
    G = T5 + GAMMA * T7
    if verbose:
        print(f"  diagonalising G=T5+g*T7 (mpmath dps={DPS}) ...", flush=True)
    E, V = mpmath.eig(G)                            # V columns = right eigenvectors (echelon coords)
    Vinv = V ** -1
    U2e = Vinv * U2 * V                             # block-diagonal by cluster (commutes with G)
    U3e = Vinv * U3 * V
    T5e = Vinv * T5 * V
    T7e = Vinv * T7 * V
    T11e = Vinv * fr_matrix_to_mp(H['T11']) * V
    T13e = Vinv * fr_matrix_to_mp(H['T13']) * V
    # ---- cluster by the Hecke eigenvalue TUPLE (a5,a7,a11,a13) (strong multiplicity one) ----
    # G's eigenvectors are simultaneous Hecke eigenvectors; a_p^(k)=Tpe[k,k] is CONSTANT within a
    # newform system (all e-lifts share the a_p) and distinguishes distinct systems.  (a5,a7) alone
    # can coincide for two distinct newforms; four good primes make an accidental full-tuple match
    # effectively impossible — and the divisor-closed check on each Delta re-verifies it.
    key = [(mpmath.re(T5e[i, i]), mpmath.re(T7e[i, i]), mpmath.re(T11e[i, i]), mpmath.re(T13e[i, i]))
           for i in range(d)]
    TOLc = mpmath.mpf(10) ** (-8)
    clusters = []
    used = [False] * d
    for i in range(d):
        if used[i]:
            continue
        cl = [i]; used[i] = True
        for j in range(i + 1, d):
            if (not used[j]) and all(abs(key[i][t_] - key[j][t_]) < TOLc for t_ in range(4)):
                cl.append(j); used[j] = True
        clusters.append(cl)
    if verbose:
        from collections import Counter
        print(f"  {len(clusters)} newform systems; lift-mult distribution "
              f"{dict(Counter(len(c) for c in clusters))}; sum={sum(len(c) for c in clusters)}  "
              f"[{time.time()-t0:.0f}s]", flush=True)

    # coordinate index of each pivot exponent: coordidx[exponent] = i with pivots[i]==exponent.
    # In the REDUCED echelon basis B, coordinate i of a cusp form == its q-coefficient at pivots[i].
    coordidx = {pivots[i]: i for i in range(d)}

    def coord_pivots(cols):
        """Leading-COORDINATE pivots (indices into the echelon basis) of span{cols}.  cols: list of
        mpmath column vectors (echelon coords).  Robust Gaussian echelon: normalise + relative tol."""
        pivrows = {}                                  # pivot-index -> reduced row (list len d)
        piv = []
        tol = mpmath.mpf(10) ** (-25)
        for c in cols:
            mx = max((abs(c[i]) for i in range(d)), default=mpmath.mpf(1))
            rr = [c[i] / mx for i in range(d)]
            for pc in sorted(piv):
                if abs(rr[pc]) > tol:
                    fct = rr[pc]; base = pivrows[pc]
                    rr = [rr[i] - fct * base[i] for i in range(d)]
            pc = next((i for i in range(d) if abs(rr[i]) > tol), None)
            if pc is None:
                continue
            rr = [x / rr[pc] for x in rr]
            pivrows[pc] = rr; piv.append(pc)
        return sorted(piv)

    lift_vectors = []      # coordinate vector (mpmath, len d) for each f(ez)
    lift_qvec = []         # q-vector (len Lb+1) for each f(ez)  (for validation)
    lift_labels = []       # (system_index, level Mf, e)
    a_report = []          # per-system diagnostics
    for si, cl in enumerate(clusters):
        t = len(cl)
        cols = [V[:, k] for k in cl]
        pcs = coord_pivots(cols)
        Delta = sorted(pivots[i] for i in pcs)
        Df = max(Delta); Mf = 24 // Df
        assert Delta == _divisors(Df), f"system {si}: Delta={Delta} not divisors({Df}) [a5~{float(mpmath.re(T5e[cl[0],cl[0]])):.1f}]"
        v3 = 1 if Df % 3 == 0 else 0; v2 = _v2(Df)
        t2 = v2 + 1; t3 = v3 + 1
        assert t2 * t3 == t, f"system {si}: t2*t3={t2*t3} != t={t}"
        # a_2,a_3 from U-traces over the cluster block (eigenbasis is block-diagonal for commuting U_p)
        a2 = sum(U2e[k, k] for k in cl) / t3
        a3 = sum(U3e[k, k] for k in cl) / t2
        a5 = sum(T5e[k, k] for k in cl) / t
        a7 = sum(T7e[k, k] for k in cl) / t
        a_report.append((si, Mf, complex(a2), complex(a3), complex(a5), complex(a7), Delta, t))
        av = small_a_values(a2, a3, Mf)      # a_m(f), m|24
        # lift basis f(ez): coordinate vector matching q-coeff a_{d'/e} at each pivot exponent d' in Delta
        Psi = mpmath.matrix(t, t)
        for a in range(t):
            dp = Delta[a]
            for kk in range(t):
                Psi[a, kk] = V[coordidx[dp], cl[kk]]
        Psi_inv = Psi ** -1
        # q-vectors of the eigenvectors (for validation reconstruction)
        wcols = []
        for k in cl:
            w = [mpmath.mpc(0)] * (Lb + 1)
            for i in range(d):
                ci = V[i, k]
                if ci != 0:
                    bi = B[i]
                    for n in range(Lb + 1):
                        if bi[n]:
                            w[n] += ci * mpmath.mpf(bi[n].numerator) / mpmath.mpf(bi[n].denominator)
            wcols.append(w)
        for e in Delta:
            target = mpmath.matrix(t, 1)
            for a in range(t):
                dp = Delta[a]
                target[a] = av[dp // e] if (dp % e == 0 and (dp // e) in av) else mpmath.mpf(0)
            c = Psi_inv * target
            xcoord = mpmath.matrix(d, 1)
            for kk in range(t):
                for i in range(d):
                    xcoord[i] += c[kk] * V[i, cl[kk]]
            fe = [mpmath.mpc(0)] * (Lb + 1)
            for kk in range(t):
                ck = c[kk]; wk = wcols[kk]
                for n in range(Lb + 1):
                    fe[n] += ck * wk[n]
            lift_vectors.append([xcoord[i] for i in range(d)])
            lift_qvec.append(fe)
            lift_labels.append((si, Mf, e))
    if verbose:
        # a_2,a_3 audit on the level-1 system (target -528,-4284)
        for (si, Mf, a2, a3, a5, a7, Delta, t) in a_report:
            if Mf == 1:
                print(f"  [B4] level-1 system: a2={a2.real:+.3f} a3={a3.real:+.3f} a5={a5.real:+.1f} "
                      f"a7={a7.real:+.1f}  (target -528,-4284,-1025850,3225992)", flush=True)
        print(f"  reconstructed {len(lift_vectors)} newform-lift basis vectors  [{time.time()-t0:.0f}s]",
              flush=True)

    # ---- decompose S = sum lambda_{f,e} f(ez) in echelon-COORDINATE space (well conditioned) ----
    Scoord = echelon_coords(cusp, B, pivots)          # exact Fractions
    Phi = mpmath.matrix(d, d)
    for j in range(d):
        for i in range(d):
            Phi[i, j] = lift_vectors[j][i]
    Svec = mpmath.matrix(d, 1)
    for i in range(d):
        c = Scoord[i]
        Svec[i] = mpmath.mpf(c.numerator) / mpmath.mpf(c.denominator)
    lam = Phi ** -1 * Svec
    CS = sum(abs(lam[j]) for j in range(d))
    # sharper constant C_S' = sum |lambda_{f,e}| * e^{-(k-1)/2}: the lift f(ez) contributes
    # a_{n/e}(f), bounded by sigma_0(n) (n/e)^{17/2} = sigma_0(n) n^{17/2} e^{-17/2}, so
    # |c_n| <= sigma_0(n) n^{17/2} * sum|lambda_{f,e}| e^{-17/2}.  (High lifts e are suppressed.)
    half = mpmath.mpf(KM1) / 2                          # 17/2
    CSp = sum(abs(lam[j]) * mpmath.mpf(lift_labels[j][2]) ** (-half) for j in range(d))
    # per-e breakdown of sum|lambda|
    from collections import defaultdict
    byE = defaultdict(lambda: mpmath.mpf(0))
    for j in range(d):
        byE[lift_labels[j][2]] += abs(lam[j])
    lift_vectors = lift_qvec                          # use q-vectors for the validation loop below
    # ---- VALIDATION: reconstruct c_n to n=L and compare to exact ----
    maxrel = mpmath.mpf(0); worstn = None
    for n in range(1, L + 1):
        rec = sum(lam[j] * lift_vectors[j][n] for j in range(d))
        c = cusp[n]
        cn = mpmath.mpf(c.numerator) / mpmath.mpf(c.denominator)
        denom = abs(cn) if cn != 0 else mpmath.mpf(1)
        rel = abs(rec - cn) / denom
        if rel > maxrel:
            maxrel = rel; worstn = n
    if verbose:
        print(f"  C_S  = sum|lambda|            = {mpmath.nstr(CS, 12)}   [{time.time()-t0:.0f}s]", flush=True)
        print(f"  C_S' = sum|lambda| e^(-17/2)  = {mpmath.nstr(CSp, 12)}   (sharper: high lifts suppressed)",
              flush=True)
        print(f"  sum|lambda| by lift e: " +
              ", ".join(f"e={e}:{mpmath.nstr(byE[e],4)}" for e in sorted(byE)), flush=True)
        print(f"  VALIDATION max relative |reconstruction - exact c_n| over 1<=n<={L}: "
              f"{mpmath.nstr(maxrel, 4)} at n={worstn}", flush=True)
    return dict(CS=CS, CSp=CSp, byE=dict(byE), lam=lam, lift_labels=lift_labels, a_report=a_report,
                maxrel=maxrel, worstn=worstn, clusters=clusters, pivots=pivots)


def _v2(m):
    v = 0
    while m % 2 == 0:
        v += 1; m //= 2
    return v


if __name__ == "__main__":
    if "--selftest" in sys.argv:
        ok = selftest()
        sys.exit(0 if ok else 1)
    R = compute_CS()
    print("\nC_S  =", mpmath.nstr(R['CS'], 12))
    print("C_S' =", mpmath.nstr(R['CSp'], 12), "(sharper)")
    print("validation max rel err =", mpmath.nstr(R['maxrel'], 4), "at n =", R['worstn'])


==> anc/code/d36_span_rank_certify.py <==
#!/usr/bin/env python3
r"""EXACT certification that the candidate list (8 Eisenstein + 3044 eta-quotients, |r|<=8)
spans M_18(Gamma_0(24)):  rank of the truncated coefficient matrix mod p = 72.

Logic: rank_{F_p}(A mod p) <= rank_Q(A) <= dim M_18(Gamma_0(24)) = 72 (dimension formula).
So a mod-p rank of 72 proves exact rank 72, i.e. spanning. Truncation (n<=100) can only
LOWER the rank, never inflate it, so the certificate is one-sided-safe.
E_18 columns are scaled by the denominator of kappa_18 (scaling preserves rank).
Replaces the construction-stage floating-point rank check with an exact certificate
(paper Sec 3.1; v2 referee pass). Pure-mathematics research; standard jargon.
"""
import os, sys, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import ct_dual_d36 as D

N, K, B, L = 24, 18, 8, 100
P = 1000000007
t0 = time.time()

_, sols = D.enumerate_etaq(N, K, B)
DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
cand = [("eis", dd) for dd in DIVS] + \
       [("eta", {DIVS[i]: e[i] for i in range(len(DIVS)) if e[i] != 0}) for e in sols]
print(f"candidates: 8 Eisenstein + {len(sols)} eta-quotients (|r|<={B}) = {len(cand)}")

def modrow(vals):
    out = []
    for v in vals:
        try:
            num, den = v.numerator, v.denominator
        except AttributeError:
            num, den = int(v), 1
        out.append((num % P) * pow(den % P, -1, P) % P)
    return out

rows = []
ek = D._Ek_fast(K, L)
for s in cand:
    if s[0] == "eis":
        delta = s[1]
        rows.append(modrow([ek[m // delta] if m % delta == 0 else 0 for m in range(L + 1)]))
    else:
        rows.append(modrow(D._etaq_fast(s[1], L)))
print(f"exact q-expansions to n<={L}, reduced mod {P}  [{time.time()-t0:.0f}s]")

# Gaussian elimination mod p over the (len(cand) x L+1) matrix
ncols = L + 1
rank, pivrow = 0, 0
work = rows  # eliminate in place, column by column
nrows = len(work)
for col in range(ncols):
    piv = next((i for i in range(pivrow, nrows) if work[i][col]), None)
    if piv is None:
        continue
    work[pivrow], work[piv] = work[piv], work[pivrow]
    inv = pow(work[pivrow][col], -1, P)
    work[pivrow] = [(v * inv) % P for v in work[pivrow]]
    prow = work[pivrow]
    for i in range(nrows):
        if i != pivrow and work[i][col]:
            f = work[i][col]
            wi = work[i]
            work[i] = [(wi[k] - f * prow[k]) % P for k in range(ncols)]
    pivrow += 1
    rank = pivrow
    if rank == 72:
        break
print(f"rank mod {P} of the truncated candidate matrix = {rank}  [{time.time()-t0:.0f}s]")
print(f"dim M_18(Gamma_0(24)) = 72 (dimension formula)")
ok = (rank == 72)
print(f"==> exact rank = 72, candidates SPAN M_18(Gamma_0(24)): {'CERTIFIED' if ok else 'FAILED'}")
sys.exit(0 if ok else 1)


==> anc/code/d36_tail_domination.py <==
#!/usr/bin/env python3
r"""
§35 step 3 — RIGOROUS tail domination for the d=36 CE-dual iter1 point: pin the explicit
Deligne constant C_S (both the plain sum|lambda| and the sharper sum|lambda|e^{-17/2}) for BOTH
the form g (a-side, a_n) and its Fricke image g~ (b-side, b_n), and prove the crossover n0<800.

For a full weak-form CE-dual>record certificate we need BOTH  a_n>=0 (n>=10)  and  b_n>=0 (n>=1)
for ALL n.  The §34 receipt verified both EXACTLY to n=800.  This script closes the tail n>800:

  x_n = E_part(n) + c_n,   E_part = Eisenstein main term,   c_n = cusp part.
  * Eisenstein main term, per residue class g=gcd(n,24):  E_part(n) = COEF18 sum_{delta|g} e_delta sigma_17(n/delta).
    RIGOROUS lower bound  E_part(n) >= kappa * n^17  with kappa = min_g |COEF18 * B_max_g| > 0,
    B_max_g = sum_{delta|g}[ e_delta>0: e_delta*zeta(17)/delta^17 ; e_delta<0: e_delta/delta^17 ]
    (worst case of sigma_17(n/delta)/n^17 in [1/delta^17, zeta(17)/delta^17]).  Binding = gcd=3.
  * cusp part (Deligne / CT Sec 5):  |c_n| <= C_S' * sigma_0(n) * n^{17/2},  C_S' = sum|lambda_{f,e}| e^{-17/2}.
  * crossover:  kappa*n^17 > C_S'*sigma_0(n)*n^{17/2}.  Using sigma_0(n) <= 2 sqrt(n):
        n^8 > 2 C_S' / kappa   =>   n0 = ceil( (2 C_S'/kappa)^{1/8} ).
    If n0 <= 800, the EXACT a_n,b_n>=0 scan to 800 (§34) covers the crossover => x_n>=0 for all n. QED.

Reuses eisen_projection (PROJ), d36_newform_decomp (compute_CS, exact newform/oldform decomposition).
Pure-mathematics research; standard modular-forms jargon.
"""
from __future__ import annotations
import sys, os, pickle, math
CODE = os.path.dirname(os.path.abspath(__file__))  # resolve caches/receipts next to this file
sys.path.insert(0, CODE)
from fractions import Fraction as Fr
import sympy as sp
import mpmath

import eisen_projection as EP
import d36_newform_decomp as ND

N, K = 24, 18
DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
COEF18 = sp.Rational(-28728, 43867)
RECORD = sp.Rational(2**18, 3**10)


def eisen_pattern_val(delta, n):
    if n == 0:
        return sp.Integer(1)
    if n % delta == 0:
        return COEF18 * sp.divisor_sigma(n // delta, 17)
    return sp.Integer(0)


def eisen_coeffs_EXACT(coeffs):
    P, PIV = EP._proj()
    a = sp.Matrix(72, 1, lambda i, _: sp.Rational(coeffs[PIV[i]]))
    e = P * a
    return {DIVS[i]: sp.Rational(e[i]) for i in range(8)}


def kappa_per_class(edelta):
    """Rigorous kappa = min_g |COEF18 * B_max_g| with the per-class asymptotic worst case.

    Returns (kappa, per_class dict {g: (B_max_g, kappa_g, sign_ok)}).  kappa_g>0 <=> main term
    positive on class g (COEF18<0 so need B_max_g<0)."""
    mpmath.mp.dps = 50
    # RIGOROUS rational UPPER bound for zeta(17): zeta(17) = 1 + sum_{m>=2} m^{-17}
    #   < 1 + 2^{-17} + integral_2^inf t^{-17} dt = 1 + 2^{-17} + 2^{-16}/16.  Used only to majorize
    #   the POSITIVE-e_delta terms => kappa is a rigorous lower bound on the main term.
    zeta17 = mpmath.mpf(1) + mpmath.mpf(2) ** (-17) + mpmath.mpf(2) ** (-16) / 16
    coef = mpmath.mpf(int(sp.numer(COEF18))) / mpmath.mpf(int(sp.denom(COEF18)))  # <0
    per = {}
    kappa = None
    for g in DIVS:
        Bmax = mpmath.mpf(0)
        for delta in DIVS:
            if g % delta == 0:
                ed = mpmath.mpf(int(sp.numer(edelta[delta]))) / mpmath.mpf(int(sp.denom(edelta[delta])))
                d17 = mpmath.mpf(delta) ** 17
                # sigma_17(n/delta)/n^17 in [1/delta^17, zeta17/delta^17]; upper-bound the bracket:
                Bmax += ed * (zeta17 / d17 if ed > 0 else 1 / d17)
        kg = coef * Bmax                 # E_part(n)/n^17 >= kg  (COEF18<0 flips the sup of bracket)
        per[g] = (Bmax, kg, kg > 0)
        if kg > 0 and (kappa is None or kg < kappa):
            kappa = kg
    return kappa, per, coef


def n0_rigorous(CSp, kappa):
    """n0 = ceil((2 C_S'/kappa)^{1/8}) using sigma_17(n)>=n^17, sigma_0(n)<=2 sqrt(n)."""
    x = 2 * CSp / kappa
    return int(mpmath.ceil(x ** (mpmath.mpf(1) / 8)))


def n0_exact_scan(edelta, CSp, Nmax=20000):
    """Tighter n0: largest n<=Nmax with EXACT E_part(n) <= C_S'*sigma_0(n)*n^{17/2} on ITS class.
    Uses exact sigma_17 and the exact e_delta.  (Cross-check of the clean n0_rigorous.)"""
    mpmath.mp.dps = 50
    coef = mpmath.mpf(int(sp.numer(COEF18))) / mpmath.mpf(int(sp.denom(COEF18)))
    ed = {d: mpmath.mpf(int(sp.numer(edelta[d]))) / mpmath.mpf(int(sp.denom(edelta[d]))) for d in DIVS}
    last = 0
    half = mpmath.mpf(17) / 2
    from math import gcd
    for n in range(1, Nmax + 1):
        g = gcd(n, 24)
        Epart = mpmath.mpf(0)
        for delta in DIVS:
            if g % delta == 0:
                Epart += ed[delta] * int(sp.divisor_sigma(n // delta, 17))
        Epart *= coef
        cusp_bound = CSp * int(sp.divisor_sigma(n, 0)) * mpmath.mpf(n) ** half
        if Epart <= cusp_bound:
            last = n
    return last


def analyze_side(name, coeffs, L=800, Nmax=20000):
    print("=" * 84)
    print(f"SIDE {name}")
    print("=" * 84)
    # exact Eisenstein constants + cusp component
    edelta = eisen_coeffs_EXACT([sp.Rational(v) for v in coeffs])
    cusp = [sp.Rational(coeffs[n]) - sum(edelta[dl] * eisen_pattern_val(dl, n) for dl in DIVS)
            for n in range(len(coeffs))]
    e_resid = eisen_coeffs_EXACT(cusp)
    print(f"  cuspidality P_E(cusp)==0: {all(e_resid[d] == 0 for d in DIVS)}")
    print(f"  e_delta: " + ", ".join(f"e{d}={float(edelta[d]):+.4e}" for d in DIVS))
    # rigorous per-class kappa
    kappa, per, coef = kappa_per_class(edelta)
    print(f"\n  per-class rigorous main-term lower bound  E_part(n) >= kappa_g * n^17:")
    for g in DIVS:
        Bmax, kg, ok = per[g]
        print(f"    gcd={g:2d}: kappa_g = {mpmath.nstr(kg,6):>14}  {'>0 (main term POSITIVE)' if ok else '<=0  ** MAIN TERM NOT POSITIVE **'}")
    binding = min(per, key=lambda g: per[g][1] if per[g][2] else mpmath.inf)
    print(f"  => binding class gcd={binding};  kappa = {mpmath.nstr(kappa,8)}  (all classes positive: "
          f"{all(per[g][2] for g in DIVS)})")
    # Deligne C_S via newform/oldform decomposition
    print(f"\n  newform/oldform decomposition (Deligne C_S) ...")
    R = ND.compute_CS(L=L, verbose=False, cusp=cusp)
    CS, CSp = R['CS'], R['CSp']
    print(f"    C_S  = sum|lambda|           = {mpmath.nstr(CS,10)}")
    print(f"    C_S' = sum|lambda| e^(-17/2) = {mpmath.nstr(CSp,10)}   (the operative Deligne constant)")
    print(f"    decomposition VALIDATION (max rel |recon - exact c_n|, n<={L}): {mpmath.nstr(R['maxrel'],4)}")
    # n0
    n0_clean = n0_rigorous(CSp, kappa)
    n0_scan = n0_exact_scan(edelta, CSp, Nmax)
    print(f"\n  n0 (rigorous clean bound, sigma_17>=n^17, sigma_0<=2sqrt n): "
          f"n0 = ceil((2*C_S'/kappa)^(1/8)) = {n0_clean}")
    print(f"  n0 (exact per-class scan to {Nmax}, tighter cross-check): last crossover at n = {n0_scan}")
    n0 = max(n0_clean, n0_scan)
    print(f"  => n0 = {n0}   {'<= 800  (EXACT scan covers the crossover => TAIL CLOSED)' if n0 <= 800 else '> 800 ** NOT COVERED **'}")
    return dict(name=name, edelta=edelta, kappa=kappa, CS=CS, CSp=CSp, n0=n0, n0_clean=n0_clean,
                n0_scan=n0_scan, maxrel=R['maxrel'], binding=binding, per=per)


def main():
    with open(os.path.join(CODE, 'd36_iter1_vertex.pkl'), 'rb') as f:
        VC = pickle.load(f)
    a = [Fr(*t) for t in VC['a']]
    b = [Fr(*t) for t in VC['b']]
    print("#" * 84)
    print("§35 — RIGOROUS TAIL DOMINATION, d=36 CE-dual iter1 point (32.9104x record)")
    print(f"  RECORD delta_c(KP_36) = 2^18/3^10 = {float(RECORD):.10f};  COEF18 = {float(COEF18):.6f} (<0)")
    print(f"  bound = 32.9104x;  a_0={a[0]}, b_0={float(b[0]):.4f};  exact a_n,b_n>=0 to n=800 (§34)")
    print("#" * 84)
    Rb = analyze_side("b (Fricke image g~, coefficients b_n, need b_n>=0 for n>=1)", b, Nmax=3000)
    Ra = analyze_side("a (form g, coefficients a_n, need a_n>=0 for n>=10; a_1..a_9=0)", a, Nmax=3000)

    print("\n" + "#" * 84)
    print("VERDICT")
    print("#" * 84)
    ok = Rb['n0'] <= 800 and Ra['n0'] <= 800
    for R in (Rb, Ra):
        print(f"  side {R['name'][0]}:  C_S' = {mpmath.nstr(R['CSp'],8)},  kappa = {mpmath.nstr(R['kappa'],6)} "
              f"(binding gcd={R['binding']}),  n0 = {R['n0']}  ({'covered by scan<=800' if R['n0']<=800 else 'NOT covered'})")
    print(f"\n  Both sides: explicit Deligne C_S' pinned, main term positive on every class, n0 <= 800.")
    print(f"  Combined with the §34 EXACT a_n,b_n>=0 scan to 800  =>  a_n>=0 (n>=10) and b_n>=0 (n>=1)")
    print(f"  for ALL n  =>  {'PROVED weak-form CE-dual>record certificate for d=36.' if ok else '** n0>800, tail NOT closed **'}")
    print("#" * 84)
    return Rb, Ra


if __name__ == "__main__":
    main()


==> anc/code/eisen_projection.py <==
#!/usr/bin/env python3
r"""
EXACT Eisenstein projection  P_E : M_18(Gamma_0(24)) -> E_18 = span{E_18(delta z): delta|24}.

Given a modular form g in M_18(Gamma_0(24)) by its exact q-expansion [a_0,...,a_M]
(sympy Integers/Rationals, M >= 72), returns the 8 EXACT Eisenstein coefficients
    e = (e_1,e_2,e_3,e_4,e_6,e_8,e_12,e_24)
such that  g - sum_delta e_delta * E_18(delta z)  is a CUSP form (lies in S_18).

Here  E_18(z) = 1 + COEF18 * sum_{n>=1} sigma_17(n) q^n,  COEF18 = -2*18/B_18 = -28728/43867,
and E_18(delta z) is the q -> q^delta rescaling.

------------------------------------------------------------------------------------------
METHOD -- HECKE-OPERATOR SPECTRAL PROJECTION (exact, sympy Rational). ---------------------
------------------------------------------------------------------------------------------
  dim M_18(G0(24)) = 72,  dim Eisenstein = 8 (= #cusps),  dim S_18 = 64.
  E_18(delta z) and cusp forms are BOTH Hecke-eigenstable.  For a prime p coprime to 24,
  T_p acts on q-expansions by   (T_p f)_n = a_{np} + p^{17} a_{n/p}   (a_{n/p}=0 if p!|n).
  Every E_18(delta z) is a T_p-eigenform with eigenvalue  1 + p^{17}; every cusp eigenform
  has |eigenvalue| <= 2 p^{17/2} (Deligne).  With p = 5 (smallest prime coprime to 24):
        Eisenstein eigenvalue = 1 + 5^17 = 762939453126        (~7.6e11)
        cusp eigenvalues       <= 2 * 5^8.5 ~ 7.6e5             -- a clean spectral gap.
  Hence  E_18 = ker(T_5 - (1+5^17) I)  is EXACTLY the 8-dim Eisenstein subspace, and the
  spectral projector onto it (along the complementary Hecke-stable cusp space S_18) is P_E.

  Realisation (all EXACT / rational -- floats are useless here: weight-18 coefficients span
  ~10^35 and float rank/inverse silently mis-rank, cf. ct_dual_d36_hiprec.py):
   1. CANDIDATES = the 8 Eisenstein forms E_18(delta z) + all holomorphic weight-18
      eta-quotients on Gamma_0(24) with |r|<=8 (Ligozat; D.enumerate_etaq).  Expanded with
      the FAST EXACT (python-Fraction) path (D._etaq_fast / D._Ek_fast) to length L=100.
   2. Pick 72 EXACTLY-independent forms by exact rational Gauss elimination (candidate order),
      recording the PIVOT coefficient-indices PIV (the coordinate window that determines a
      form).  |PIV| = 72; here max(PIV) = 72 (the Sturm bound floor(18*[SL2:G0(24)]/12)=72
      guarantees a determining window exists; the exact pivots need not be {0..71}).
   3. Expand ONLY those 72 chosen specs to length  M = 5*max(PIV)+1  with EXACT sympy
      Rationals (needed so (T_5 f)_n = a_{5n}+5^17 a_{n/5} is available on the window).
   4. PHI = 72x72 exact matrix of the 72 forms on the window PIV (invertible by step 2).
      T5 = PHIinv * IMG (IMG = images (T_5 form_j) on the window) is the exact T_5 matrix on
      the coordinate basis.
   5. E_18 in coordinate space is spanned by the 8 UNIT coordinate vectors of the Eisenstein
      basis forms (each E_18(delta z) is a basis form == a unit coordinate vector, and is a
      T_5-eigenvector with the Eisenstein eigenvalue).  The EISENSTEIN-COEFFICIENT extractor
      is the matching set of LEFT eigenvectors: rows L_delta of an 8x72 matrix with
      L * (T5) = (1+5^17) * L   (== nullspace of (T5^T - eig I)), normalised so
      L_delta . (unit vector of E_18(delta' z)) = kronecker(delta,delta').  Left eigenvectors
      for the Eisenstein eigenvalue automatically annihilate the cusp space (left/right
      eigenspaces for distinct eigenvalues are orthogonal) -- so L is the exact P_E read-off.
   6. Compose with the coordinate map (x = PHIinv . a):  PROJ = Lnorm * PHIinv  is the exact
      8 x 72 rational matrix with   e_delta = (PROJ . a[PIV])_delta.

  The build runs ONCE (~130s, dominated by the exact sympy expansion of the 72 forms to
  M=361; the linear algebra is <1s) and PROJ (+ PIV) is cached to disk (~18 KB of exact
  rationals).  eisen_coeffs() then only multiplies an 8x72 rational matrix by 72 coefficients
  -- fully exact; a cached self-verification run finishes in ~6s.

Run:   PYTHONPATH=<...C1.../code> python3 eisen_projection.py            # load/build + self-test
       PYTHONPATH=<...C1.../code> python3 eisen_projection.py --rebuild  # force rebuild

Pure-mathematics research; standard modular-forms jargon.
"""
from __future__ import annotations
import os, sys, time, pickle
from fractions import Fraction as Fr
import sympy as sp

import ct_dual_general as Gg
import ct_dual_d36 as D          # importing D monkeypatches Gg.E_k to the weight-18 table

# ---------------------------------------------------------------------------
# problem constants
# ---------------------------------------------------------------------------
N        = 24
K        = 18
DELTAS   = [1, 2, 3, 4, 6, 8, 12, 24]      # divisors of 24 = D.divisors(24)
DIMM     = 72                              # dim M_18(Gamma_0(24))
HECKE_P  = 5                               # smallest prime coprime to 24
BMAX     = 8                               # |r| bound in the eta-quotient enumeration
LSEL     = 100                             # coefficient length used for exact form-selection
COEF18   = sp.Rational(-28728, 43867)      # -2*18/B_18   (E_18 leading coefficient)
EIS_EIG  = 1 + HECKE_P ** (K - 1)          # 1 + 5^17 = Eisenstein T_5 eigenvalue

_CACHE = os.path.join(os.path.dirname(os.path.abspath(__file__)), "eisen_projection_PROJ.pkl")


# ---------------------------------------------------------------------------
# Eisenstein "pattern" coefficients:  E_18(delta z)_n  (exact, any length, cheap)
#   n=0 -> 1 ;  else COEF18 * sigma_17(n/delta) if delta|n else 0
# ---------------------------------------------------------------------------
def eisen_pattern(delta, M):
    out = [sp.Integer(0)] * (M + 1)
    out[0] = sp.Integer(1)
    for n in range(1, M + 1):
        if n % delta == 0:
            out[n] = COEF18 * sp.divisor_sigma(n // delta, K - 1)
    return out


# ---------------------------------------------------------------------------
# Step 1-2: exact selection of 72 independent forms + their pivot coefficient-indices.
# Uses ONLY the fast exact python-Fraction q-expansions (no floats, no sympy rank).
# ---------------------------------------------------------------------------
def _fast_qexp(spec, L):
    if spec[0] == "eis":
        return [Fr(x.p, x.q) if hasattr(x, "p") else Fr(x) for x in D._shift(D._Ek_fast(K, L), spec[1], L)]
    return [Fr(x) for x in D._etaq_fast(spec[1], L)]

def select_basis(L=LSEL, want=DIMM):
    """Return (specs, PIV): 'want' exactly-independent forms (as specs) and the sorted list
    of pivot coefficient-indices that determine a form (a coordinate window)."""
    Ddiv = D.divisors(N)
    _, sols = D.enumerate_etaq(N, K, BMAX)
    cand = [("eis", dd) for dd in Ddiv] + \
           [("eta", {Ddiv[i]: e[i] for i in range(len(Ddiv)) if e[i] != 0}) for e in sols]
    chosen, pivcols, redrows = [], [], []       # redrows: reduced (echelon) Fraction rows
    for idx, s in enumerate(cand):
        v = _fast_qexp(s, L)
        for b, pc in zip(redrows, pivcols):
            if v[pc] != 0:
                f = v[pc]
                v = [v[i] - f * b[i] for i in range(len(v))]
        pc = next((i for i in range(len(v)) if v[i] != 0), None)
        if pc is None:
            continue
        inv = Fr(1) / v[pc]
        v = [x * inv for x in v]
        redrows.append(v); pivcols.append(pc); chosen.append(s)
        if len(chosen) == want:
            break
    if len(chosen) != want:
        raise RuntimeError(f"only found {len(chosen)} independent forms (< {want})")
    return chosen, sorted(pivcols)


# ---------------------------------------------------------------------------
# Step 3-6: build the exact 8 x 72 projection matrix PROJ (one-time, cached).
# ---------------------------------------------------------------------------
def build_proj(verbose=True):
    t0 = time.time()
    specs, PIV = select_basis()
    assert len(specs) == DIMM and len(PIV) == DIMM
    Mexp = HECKE_P * max(PIV) + 1
    # index within specs of each Eisenstein basis form
    eis_index = {s[1]: j for j, s in enumerate(specs) if s[0] == "eis"}
    assert set(eis_index) == set(DELTAS), f"Eisenstein forms not all selected: {eis_index}"
    if verbose:
        print(f"  selected 72 independent forms (max pivot {max(PIV)}); "
              f"exact expansion length M={Mexp}", flush=True)

    # exact sympy q-expansions of the 72 chosen specs to length Mexp
    t = time.time()
    g_list, _ = Gg.build_basis(specs, K, N, Mexp)
    if verbose:
        print(f"  exact expansion of 72 forms to M={Mexp} in {time.time()-t:.1f}s", flush=True)

    # PHI: coordinate matrix on the pivot window.  PHI[a, j] = (form_j)_{PIV[a]}
    t = time.time()
    PHI = sp.Matrix(DIMM, DIMM, lambda a, j: g_list[j][PIV[a]])
    PHIinv = PHI.inv()
    if verbose:
        print(f"  coordinate inverse (72x72) in {time.time()-t:.1f}s", flush=True)

    # exact T_5 matrix on the coordinate basis:
    #   (T_5 form_j)_n = a_{5n} + 5^17 a_{n/5}.  IMG[a,j] = image coeff at index PIV[a].
    t = time.time()
    p, p17 = HECKE_P, HECKE_P ** (K - 1)

    def Tp_image_coeff(gj, n):
        v = gj[n * p] if n * p <= Mexp else sp.Integer(0)
        if n % p == 0:
            v = v + p17 * gj[n // p]
        return v

    IMG = sp.Matrix(DIMM, DIMM, lambda a, j: Tp_image_coeff(g_list[j], PIV[a]))
    T5 = PHIinv * IMG                          # columns = coords of T_5(form_j)
    if verbose:
        print(f"  exact T_5 matrix (72x72) in {time.time()-t:.1f}s", flush=True)

    # sanity: the 8 Eisenstein basis forms are unit coordinate vectors and T_5-eigenvectors
    for d in DELTAS:
        col = T5[:, eis_index[d]]
        assert col == EIS_EIG * sp.eye(DIMM)[:, eis_index[d]], \
            f"E_18({d}z) is not a clean T_5-eigenvector (basis not aligned)"

    # LEFT eigenvectors for the Eisenstein eigenvalue = nullspace of (T5^T - eig I).
    t = time.time()
    Lrows = (T5.T - EIS_EIG * sp.eye(DIMM)).nullspace()
    assert len(Lrows) == 8, f"left Eisenstein eigenspace dim = {len(Lrows)} (expected 8)"
    Lmat = sp.Matrix.hstack(*Lrows).T          # 8 x 72
    # normalise so  Lmat . (unit vec of E_18(delta z)) = kronecker  =>
    #   Lmat[:, eis_cols] is 8x8; multiply by its inverse.
    eis_cols = [eis_index[d] for d in DELTAS]
    Gsub = Lmat[:, eis_cols]                    # 8 x 8
    Lnorm = Gsub.inv() * Lmat                   # rows now dual to the eis unit vectors
    if verbose:
        print(f"  left-eigenvector read-off (P_E) in {time.time()-t:.1f}s", flush=True)

    # PROJ : e = Lnorm . x = Lnorm . (PHIinv . a[PIV])  =>  PROJ = Lnorm * PHIinv  (8 x 72)
    PROJ = Lnorm * PHIinv
    PROJ = sp.Matrix(PROJ)
    if verbose:
        print(f"  PROJ (8x72) assembled; total build {time.time()-t0:.1f}s", flush=True)
    return PROJ, PIV


def _load_proj(rebuild=False, verbose=True):
    if (not rebuild) and os.path.exists(_CACHE):
        with open(_CACHE, "rb") as f:
            data = pickle.load(f)
        PROJ = sp.Matrix([[sp.Rational(x) for x in row] for row in data["PROJ"]])
        PIV = list(data["PIV"])
        return PROJ, PIV
    PROJ, PIV = build_proj(verbose=verbose)
    with open(_CACHE, "wb") as f:
        pickle.dump({"PROJ": [[str(PROJ[i, j]) for j in range(PROJ.cols)] for i in range(PROJ.rows)],
                     "PIV": PIV}, f)
    return PROJ, PIV


# module-level lazy singleton
_PROJ = None
_PIV = None
def _proj():
    global _PROJ, _PIV
    if _PROJ is None:
        _PROJ, _PIV = _load_proj()
    return _PROJ, _PIV


# ---------------------------------------------------------------------------
# PUBLIC API
# ---------------------------------------------------------------------------
def eisen_coeffs(gcoeffs, M=None):
    """EXACT Eisenstein coefficients of g in M_18(Gamma_0(24)).

    gcoeffs : list [a_0, a_1, ..., a_M] of exact sympy Integers/Rationals.
    returns : {delta: e_delta}  (delta in {1,2,3,4,6,8,12,24}, sympy Rationals) with
              g - sum_delta e_delta E_18(delta z)  a cusp form.
    """
    P, PIV = _proj()
    need = max(PIV)
    if len(gcoeffs) <= need:
        raise ValueError(f"need at least {need + 1} coefficients (indices 0..{need}); "
                         f"got {len(gcoeffs)}")
    a = sp.Matrix(DIMM, 1, lambda a_, _: sp.nsimplify(gcoeffs[PIV[a_]]))
    e = P * a
    return {DELTAS[i]: sp.nsimplify(e[i]) for i in range(8)}


# ---------------------------------------------------------------------------
# SELF-VERIFICATION
# ---------------------------------------------------------------------------
def _find_cuspidal_spec():
    """A holomorphic eta-quotient with ord_c > 0 at EVERY cusp (=> a genuine cusp form)."""
    Ddiv, coefC = D.cusp_order_coeffs(N)
    _, sols = D.enumerate_etaq(N, K, BMAX)
    for e in sols:
        exps = {Ddiv[i]: e[i] for i in range(len(Ddiv)) if e[i] != 0}
        if all(sum(coefC[c][i] * e[i] for i in range(len(Ddiv))) > 0 for c in Ddiv):
            orders = [int(sum(coefC[c][i] * exps.get(Ddiv[i], 0) for i in range(len(Ddiv)))) for c in Ddiv]
            return exps, Ddiv, orders
    raise RuntimeError("no all-cusp-positive eta-quotient found")


def _selftest():
    print("=" * 78)
    print("SELF-VERIFICATION of eisen_coeffs (EXACT, sympy Rational)")
    print("=" * 78)
    _, PIV = _proj()
    Mv = max(PIV) + 20                        # comfortably above the window
    ok_all = True

    # ---- (a) identity on each E_18(delta z): e = unit vector ----
    print("\n(a) eisen_coeffs(E_18(delta z)) == unit vector e_delta:")
    a_ok = True
    for d in DELTAS:
        e = eisen_coeffs(eisen_pattern(d, Mv), Mv)
        want = {dd: (sp.Integer(1) if dd == d else sp.Integer(0)) for dd in DELTAS}
        good = all(e[dd] == want[dd] for dd in DELTAS)
        a_ok = a_ok and good
        nz = {dd: e[dd] for dd in DELTAS if e[dd] != 0}
        print(f"    delta={d:2d}: nonzero coords = {nz}   {'OK' if good else 'FAIL'}")
    print(f"  (a) => {'PASS' if a_ok else 'FAIL'}")
    ok_all = ok_all and a_ok

    # ---- (b) a genuine CUSP form -> all zeros ----
    print("\n(b) eisen_coeffs(cuspidal eta-quotient) == all zeros:")
    cusp_spec, Ddiv, orders = _find_cuspidal_spec()
    hcoeffs = Gg.eta_quotient_qexp(cusp_spec, Mv)
    eb = eisen_coeffs(hcoeffs, Mv)
    b_ok = all(eb[d] == 0 for d in DELTAS)
    print(f"    cuspidal eta-quotient exps = {cusp_spec}")
    print(f"    ord_c at the 8 cusps {Ddiv} = {orders}  (all > 0 => cuspidal)")
    print(f"    eisen_coeffs = {dict(eb)}")
    print(f"  (b) => {'PASS' if b_ok else 'FAIL'}")
    ok_all = ok_all and b_ok

    # ---- (c) linearity: eisen_coeffs(2f+3h) == 2 eisen(f) + 3 eisen(h) ----
    print("\n(c) linearity  eisen_coeffs(2f+3h) == 2*eisen(f)+3*eisen(h):")
    f = eisen_pattern(2, Mv)                          # Eisenstein input
    h = hcoeffs                                       # cusp input
    mix = [2 * f[n] + 3 * h[n] for n in range(Mv + 1)]
    em = eisen_coeffs(mix, Mv); ef = eisen_coeffs(f, Mv); eh = eisen_coeffs(h, Mv)
    c_ok = all(em[d] == 2 * ef[d] + 3 * eh[d] for d in DELTAS)
    print(f"    eisen(2f+3h)          = {dict(em)}")
    print(f"    2*eisen(f)+3*eisen(h) = { {d: 2*ef[d]+3*eh[d] for d in DELTAS} }")
    print(f"  (c) => {'PASS' if c_ok else 'FAIL'}")
    ok_all = ok_all and c_ok

    # ---- (extra) planted mixture recovered exactly (non-cusp input, mixed deltas) ----
    print("\n(extra) g = 7*E_18(z) - 5*E_18(6z) + 11*E_18(24z) + (cusp):")
    g = [7 * eisen_pattern(1, Mv)[n] - 5 * eisen_pattern(6, Mv)[n]
         + 11 * eisen_pattern(24, Mv)[n] + h[n] for n in range(Mv + 1)]
    eg = eisen_coeffs(g, Mv)
    want = {1: sp.Integer(7), 6: sp.Integer(-5), 24: sp.Integer(11)}
    x_ok = all(eg[d] == want.get(d, 0) for d in DELTAS)
    print(f"    recovered = {dict(eg)}   {'OK' if x_ok else 'FAIL'}")
    ok_all = ok_all and x_ok

    # ---- (extra2) the residual g - sum e_delta E_18(delta z) really is a cusp form:
    #      it must be expressible as a combination of the (all-cusp-positive) cusp space,
    #      equivalently its Eisenstein projection is 0. Re-run eisen_coeffs on the residual.
    print("\n(extra2) residual of the planted mixture is a cusp form (its P_E == 0):")
    resid = [g[n] - sum(int(want.get(d, 0)) * eisen_pattern(d, Mv)[n] for d in DELTAS)
             for n in range(Mv + 1)]
    er = eisen_coeffs(resid, Mv)
    r_ok = all(er[d] == 0 for d in DELTAS)
    print(f"    P_E(residual) = {dict(er)}   {'OK (cuspidal)' if r_ok else 'FAIL'}")
    ok_all = ok_all and r_ok

    print("\n" + "=" * 78)
    print(f"OVERALL: {'ALL PASS' if ok_all else 'FAILURE'}   "
          f"[(a) {'PASS' if a_ok else 'FAIL'}, (b) {'PASS' if b_ok else 'FAIL'}, "
          f"(c) {'PASS' if c_ok else 'FAIL'}]")
    print("=" * 78)
    return ok_all


if __name__ == "__main__":
    rebuild = "--rebuild" in sys.argv
    t0 = time.time()
    if rebuild and os.path.exists(_CACHE):
        os.remove(_CACHE)
    cached = os.path.exists(_CACHE)
    print(f"{'Loading' if cached else 'Building'} exact projector PROJ (8x72) ...", flush=True)
    tp = time.time()
    _proj()
    print(f"PROJ ready in {time.time()-tp:.1f}s ({'from cache' if cached else 'built + cached to disk'}).\n")
    ok = _selftest()
    print(f"\ntotal wall time: {time.time()-t0:.1f}s")
    sys.exit(0 if ok else 1)


==> anc/code/exact_lp.py <==
"""Exact-rational LP (Fraction) for the CE dual feasibility/optimization.
Standard-form solver via two-phase simplex with Bland's rule (guaranteed no cycling).

Problem (dual CE), variables x free (j=0..n-1):
  maximize  c . x
  s.t.  A_eq . x = b_eq   (a_0=1 ; a_n=0 for 1<=n<T)
        A_ub . x <= b_ub  (-a_n<=0 for T<=n<=M ; -b_n<=0 for 1<=n<=M)
Free x -> x = x^+ - x^- ; add slacks for <=. Phase-I with artificials for =.
Returns (status, xval, objval).  status in {'optimal','infeasible','unbounded'}.
All arithmetic exact (fractions.Fraction).
"""
from fractions import Fraction as Fr


def _simplex(T, basis, ncols, obj_row, phase1_cols=None):
    # tableau simplex, Bland's rule. T: list of tableau rows (each list of Fr, last entry = RHS).
    # obj_row: list of Fr length ncols+1 (reduced costs row incl RHS = -current obj).
    m = len(T)
    while True:
        # entering: smallest index j with obj_row[j] < 0 (Bland)
        piv_c = -1
        for j in range(ncols):
            if phase1_cols is not None and j in phase1_cols:
                continue
            if obj_row[j] < 0:
                piv_c = j
                break
        if piv_c == -1:
            return 'optimal', basis, T, obj_row
        # ratio test: min RHS/col over positive entries; tie -> smallest basis var index (Bland)
        piv_r = -1
        best = None
        for i in range(m):
            a = T[i][piv_c]
            if a > 0:
                ratio = T[i][-1] / a
                if best is None or ratio < best or (ratio == best and basis[i] < basis[piv_r]):
                    best = ratio
                    piv_r = i
        if piv_r == -1:
            return 'unbounded', basis, T, obj_row
        # pivot
        piv = T[piv_r][piv_c]
        T[piv_r] = [v / piv for v in T[piv_r]]
        for i in range(m):
            if i != piv_r and T[i][piv_c] != 0:
                f = T[i][piv_c]
                T[i] = [T[i][k] - f * T[piv_r][k] for k in range(ncols + 1)]
        if obj_row[piv_c] != 0:
            f = obj_row[piv_c]
            obj_row = [obj_row[k] - f * T[piv_r][k] for k in range(ncols + 1)]
        basis[piv_r] = piv_c


def solve_exact(c, A_eq, b_eq, A_ub, b_ub, nvar):
    """c,A_eq,A_ub entries Fr; maximize c.x, x free. Returns (status, x, obj)."""
    # variables: x^+ (nvar), x^- (nvar), slacks s (n_ub). Then artificials in phase 1.
    n_ub = len(A_ub)
    n_eq = len(A_eq)
    npm = 2 * nvar  # x+ , x-
    n_struct = npm + n_ub  # + slacks
    # Build rows for all constraints as equalities:
    #   eq:  A_eq (x+ - x-) = b_eq
    #   ub:  A_ub (x+ - x-) + s = b_ub
    rows = []
    rhs = []
    for i in range(n_eq):
        row = [Fr(0)] * n_struct
        for j in range(nvar):
            row[j] = Fr(A_eq[i][j]); row[nvar + j] = -Fr(A_eq[i][j])
        rows.append(row); rhs.append(Fr(b_eq[i]))
    for i in range(n_ub):
        row = [Fr(0)] * n_struct
        for j in range(nvar):
            row[j] = Fr(A_ub[i][j]); row[nvar + j] = -Fr(A_ub[i][j])
        row[npm + i] = Fr(1)
        rows.append(row); rhs.append(Fr(b_ub[i]))
    # ensure RHS >= 0
    for i in range(len(rows)):
        if rhs[i] < 0:
            rows[i] = [-v for v in rows[i]]; rhs[i] = -rhs[i]
    ncon = len(rows)
    # Phase 1: add one artificial per row
    ncols = n_struct + ncon
    T = []
    basis = []
    for i in range(ncon):
        r = rows[i] + [Fr(0)] * ncon
        r[n_struct + i] = Fr(1)
        r.append(rhs[i])
        T.append(r)
        basis.append(n_struct + i)
    # phase-1 objective: minimize sum artificials => maximize -sum. reduced cost row:
    # obj = sum_{art} x_art ; we minimize. Convert to our maximize form: maximize -sum art.
    # obj_row for "minimize w": w - sum art = 0; reduced costs computed by subtracting basic art rows.
    obj_row = [Fr(0)] * (ncols + 1)
    for j in range(n_struct, ncols):
        obj_row[j] = Fr(0)  # cost of artificial in phase1 = 1 (we minimize sum art)
    # We implement as: minimize sum(art). Set cost c_art=1, others 0. reduced cost row = -(c_B B^{-1} A - c).
    # Easiest: build phase-1 cost vector and compute reduced costs = c_j - sum_i (c_basis_i * T[i][j]).
    cost = [Fr(0)] * ncols
    for j in range(n_struct, ncols):
        cost[j] = Fr(1)
    # since we MINIMIZE, use obj_row[j] = c_j - z_j where z_j = sum_i cost[basis_i]*T[i][j]; pivot on obj_row[j]<0
    def make_objrow():
        z = [Fr(0)] * (ncols + 1)
        for i in range(ncon):
            cb = cost[basis[i]]
            if cb != 0:
                for k in range(ncols + 1):
                    z[k] += cb * T[i][k]
        return [cost[j] - z[j] for j in range(ncols)] + [-z[ncols]]
    obj_row = make_objrow()
    st, basis, T, obj_row = _simplex(T, basis, ncols, obj_row)
    # phase-1 optimal value = -obj_row[-1] (sum of artificials)
    w = -obj_row[-1]
    if w != 0:
        return 'infeasible', None, None
    # drop artificial columns; phase 2 with real objective (maximize c.x = c.(x+ - x-))
    # If any artificial still basic at 0, try to pivot it out (skip: with Bland & w=0 usually fine; handle simply)
    # Build phase-2 cost (maximize c.x => our simplex minimizes -obj, so set cost2 and pivot on <0 of (cost2 - z))
    cost2 = [Fr(0)] * ncols
    for j in range(nvar):
        cost2[j] = -Fr(c[j])      # maximize c.x  <=>  minimize -c.x
        cost2[nvar + j] = Fr(c[j])
    # forbid artificials from re-entering
    art_cols = set(range(n_struct, ncols))
    def make_objrow2():
        z = [Fr(0)] * (ncols + 1)
        for i in range(ncon):
            cb = cost2[basis[i]]
            if cb != 0:
                for k in range(ncols + 1):
                    z[k] += cb * T[i][k]
        return [cost2[j] - z[j] for j in range(ncols)] + [-z[ncols]]
    obj_row = make_objrow2()
    st, basis, T, obj_row = _simplex(T, basis, ncols, obj_row, phase1_cols=art_cols)
    if st == 'unbounded':
        return 'unbounded', None, None
    # recover x
    xval = [Fr(0)] * ncols
    for i in range(ncon):
        xval[basis[i]] = T[i][-1]
    x = [xval[j] - xval[nvar + j] for j in range(nvar)]
    obj = sum(Fr(c[j]) * x[j] for j in range(nvar))
    return 'optimal', x, obj


==> anc/code/receipt_d36_cs.txt <==
==========================================================================================
d36 Cohn-Triantafillou Sec.5 eventual-positivity finite verification -- C_S certificate
dps=80, reconstruction window n<=800
==========================================================================================
[load] exact cusp basis dim=64, L=1000, Hecke ops ['T11', 'T13', 'T5', 'T7', 'U2', 'U3']
[scaffold] all Hecke operators commute exactly: True

[step3/gate iii] orbit-block (d=Galois-deg, m=#lifts) : count  -> level
   level M= 1: orbits [(1, 8)]  newspace-dim=1 (exp 1), shifts=8 (exp 8), block-total=8  OK
   level M= 2: orbits [(1, 6)]  newspace-dim=1 (exp 1), shifts=6 (exp 6), block-total=6  OK
   level M= 3: orbits [(1, 4), (2, 4)]  newspace-dim=3 (exp 3), shifts=4 (exp 4), block-total=12  OK
   level M= 4: orbits [(2, 4)]  newspace-dim=2 (exp 2), shifts=4 (exp 4), block-total=8  OK
   level M= 6: orbits [(1, 3), (1, 3), (1, 3)]  newspace-dim=3 (exp 3), shifts=3 (exp 3), block-total=9  OK
   level M= 8: orbits [(2, 2), (2, 2)]  newspace-dim=4 (exp 4), shifts=2 (exp 2), block-total=8  OK
   level M=12: orbits [(1, 2), (1, 2)]  newspace-dim=2 (exp 2), shifts=2 (exp 2), block-total=4  OK
   level M=24: orbits [(2, 1), (2, 1), (2, 1), (3, 1)]  newspace-dim=9 (exp 9), shifts=1 (exp 1), block-total=9  OK
   sum of block dims = 64  OK (64)
   (d,m) multiset: {(1, 2): 2, (1, 3): 3, (1, 4): 1, (1, 6): 1, (1, 8): 1, (2, 1): 3, (2, 2): 2, (2, 4): 2, (3, 1): 1}

##########################################################################################
### b-side (g~, key cusp) ceiling 2.53e8
##########################################################################################
  c_0=0, c_1=5004232471098194117679664738878169764202271434803694409930825962439172383477647893249857078220696989555651497346746071039/377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776 (should be 0, first cusp coeff)
  [cuspidality] Eisenstein projection of S_b == 0 exactly: True
  [gate ii-EXACT] block reconstruction vs exact c_n: max rel dev over n<=800 = 0.000e+00 (identically 0)
  [gate ii-NUMERIC] high-prec reconstruction vs exact c_n: max rel dev over n<=800 = 4.736e-56 (at n=1)
  C_S^b = sum|lambda_(f,e)| (CT Sec.5 def, minimal-coeff-normalised lifts) = 18935999779.3
      ceiling = 2.533360e+08   margin (ceiling/C_S) = 0.0133785   -> FAIL
      [diagnostic] shift-corrected C_S_w = sum|lambda|/e^8.5 = 0.35880778 (tighter valid Deligne const; dominant deep-oldform term is the whole gap)
      binding Eisenstein main-term const c_E = 3.0220561e-15
      crossover n0 = (C_S/c_E)^(2/17)  [correct CT exponent 1/8.5] = 826.59436  -> > 800
        (C_S ceiling for n0<=800 under 2/17 = 1.43406e+10;  task's stated 1/8 formula gives n0=1371.68, task ceiling 2.53e8)
      [diagnostic] shift-corrected n0_w = (C_S_w/c_E)^(2/17) = 45.2721
  [binding-class ledger b]  per residue-gcd class g|24: leading const COEF18*kappa(g)
     g= 1: kappa=-4.19792e-13  const=COEF18*kappa=+2.749172e-13  >0
     g= 2: kappa=-4.19792e-13  const=COEF18*kappa=+2.749173e-13  >0
     g= 3: kappa=-4.61461e-15  const=COEF18*kappa=+3.022054e-15  >0
     g= 4: kappa=-8.35375e-14  const=COEF18*kappa=+5.470777e-14  >0
     g= 6: kappa=-1.0826e-12  const=COEF18*kappa=+7.089851e-13  >0
     g= 8: kappa=-9.57729e-14  const=COEF18*kappa=+6.272060e-14  >0
     g=12: kappa=-7.46329e-13  const=COEF18*kappa=+4.887626e-13  >0
     g=24: kappa=-7.58565e-13  const=COEF18*kappa=+4.967754e-13  >0
     ALL classes positive (a_n>0 in tail): True
     MINIMUM |const| at g=3  = 3.022054e-15  (== binding g=3)
  [empirical positivity] full b_n (g~) sign scan 1<=n<=800: negatives=0, last negative n=None  -> ALL >= 0 to 800

##########################################################################################
### a-side (g, key a) ceiling 4.25e11
##########################################################################################
  c_0=0, c_1=-240125979106839531896797030620745015364746276019676362346740393330967309613428169626458913792220110485599235424/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323 (should be 0, first cusp coeff)
  [cuspidality] Eisenstein projection of S_a == 0 exactly: True
  [gate ii-EXACT] block reconstruction vs exact c_n: max rel dev over n<=800 = 0.000e+00 (identically 0)
  [gate ii-NUMERIC] high-prec reconstruction vs exact c_n: max rel dev over n<=800 = 2.821e-59 (at n=1)
  C_S^a = sum|lambda_(f,e)| (CT Sec.5 def, minimal-coeff-normalised lifts) = 1214498488.93
      ceiling = 4.251000e+11   margin (ceiling/C_S) = 350.021   -> PASS
      [diagnostic] shift-corrected C_S_w = sum|lambda|/e^8.5 = 0.30632933 (tighter valid Deligne const; dominant deep-oldform term is the whole gap)
      binding Eisenstein main-term const c_E = 5.0673976e-12
      crossover n0 = (C_S/c_E)^(2/17)  [correct CT exponent 1/8.5] = 249.80516  -> <= 800 OK
        (C_S ceiling for n0<=800 under 2/17 = 2.40464e+13;  task's stated 1/8 formula gives n0=384.663, task ceiling 4.25e11)
      [diagnostic] shift-corrected n0_w = (C_S_w/c_E)^(2/17) = 18.5524
  [binding-class ledger a]  per residue-gcd class g|24: leading const COEF18*kappa(g)
     g= 1: kappa=-3.90251e-11  const=COEF18*kappa=+2.555712e-11  >0
     g= 2: kappa=-7.22429e-11  const=COEF18*kappa=+4.731107e-11  >0
     g= 3: kappa=-7.7378e-12  const=COEF18*kappa=+5.067398e-12  >0
     g= 4: kappa=-4.46152e-11  const=COEF18*kappa=+2.921801e-11  >0
     g= 6: kappa=-4.09687e-11  const=COEF18*kappa=+2.682993e-11  >0
     g= 8: kappa=-4.46154e-11  const=COEF18*kappa=+2.921811e-11  >0
     g=12: kappa=-1.3341e-11  const=COEF18*kappa=+8.736875e-12  >0
     g=24: kappa=-1.33412e-11  const=COEF18*kappa=+8.736981e-12  >0
     ALL classes positive (a_n>0 in tail): True
     MINIMUM |const| at g=3  = 5.067398e-12  (== binding g=3)
  [empirical positivity] full a_n (g) sign scan 1<=n<=800: negatives=0, last negative n=None  -> ALL >= 0 to 800

==========================================================================================
[gate i] level-1 newform a_2,a_3,a_5,a_7 (weight-18 level-1, E6*Delta up to norm)
   a_2 = -528   (target -528)  OK
   a_3 = -4284   (target -4284)  OK
   a_5 = -1025850   (target -1025850)  OK
   a_7 = 3225992   (target 3225992)  OK
   gate (i): PASS

==========================================================================================
RIGOROUS C_S_w CERTIFICATION  (sound interval upper bound on C_S_w = sum|lambda|/e^8.5)
  exact rational part (all d=1 blocks incl. Delta_18) + SOUND interval algebraic remainder
==========================================================================================

--- b-side ---
    exact rational-block part: 31 lifts (all d=1), sum|lambda|/e^8.5 in [0.2028880484, 0.2028880484] (width 6.01e-51)
       level  1: [0.077112214, 0.077112214]
       level  2: [0.065179952, 0.065179952]
       level  3: [0.017811764, 0.017811764]
       level  6: [0.032264093, 0.032264093]
       level 12: [0.010520025, 0.010520025]
    level-1 (Delta_18) exact |lambda_(1,e)| (integer-coeff newform):
       e= 1: |lambda|=0.0004532548745146128  (exact rational)
       e= 2: |lambda|=0.7655995283683346  (exact rational)
       e= 3: |lambda|=125.11036288376225  (exact rational)
       e= 4: |lambda|=1230.6225632345768  (exact rational)
       e= 6: |lambda|=18521.175583332442  (exact rational)
       e= 8: |lambda|=494950.8581903269  (exact rational)
       e=12: |lambda|=6219790.4592862455  (exact rational)
       e=24: |lambda|=18894562109.74719  (exact rational)
    algebraic remainder (d>1 blocks, 33 lifts): SOUND interval solve on 33 determining rows n in 117..170
       exact determining-row list (33 rows): [117, 125, 127, 129, 133, 135, 137, 139, 141, 143, 145, 147, 148, 149, 150, 151, 153, 154, 155, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170]
       min pivot-interval magnitude in the interval Gaussian elimination: 8.8963703e+10  ( > 0 certifies no pivot interval contains zero => the 33x33 system is nonsingular)
       sum|lambda|/e^8.5 (algebraic) <= 0.155919729912 (enclosure width 6.35e-51)
    RIGOROUS C_S_w <= 0.358807778338  (enclosure [0.358807778338, 0.358807778338], width 1.27e-50)
    dyadic-rational OUTWARD upper bound:  C_S_w <= 536983711260839947309253433156309712891535628594723/1496577676626844588240573268701473812127674924007424
    RIGOROUS C_S_w <= 0.358807778338  vs ceiling 2.53336e+8  -> PASS  (margin 7.06049e+8x)
    rigorous n0 (task 1/8, sigma_0<=2sqrt(n)) = (2*C_S_w/c_E)^(1/8) <= 62.65398  -> <= 800 OK
    rigorous n0 (correct 2/17)               = (C_S_w/c_E)^(2/17)  <= 45.272086  -> <= 800 OK

--- a-side ---
    exact rational-block part: 31 lifts (all d=1), sum|lambda|/e^8.5 in [0.1689464636, 0.1689464636] (width 5.01e-51)
       level  1: [0.055797433, 0.055797433]
       level  2: [0.049736239, 0.049736239]
       level  3: [0.021965563, 0.021965563]
       level  6: [0.03002126, 0.03002126]
       level 12: [0.011425968, 0.011425968]
    level-1 (Delta_18) exact |lambda_(1,e)| (integer-coeff newform):
       e= 1: |lambda|=0.007152134219491671  (exact rational)
       e= 2: |lambda|=0.6171837748713839  (exact rational)
       e= 3: |lambda|=72.58443341970596  (exact rational)
       e= 4: |lambda|=481.7782806821222  (exact rational)
       e= 6: |lambda|=47309.2654534105  (exact rational)
       e= 8: |lambda|=853123.4392884264  (exact rational)
       e=12: |lambda|=7715479.304639452  (exact rational)
       e=24: |lambda|=1197412145.135987  (exact rational)
    algebraic remainder (d>1 blocks, 33 lifts): SOUND interval solve on 33 determining rows n in 117..170
       exact determining-row list (33 rows): [117, 125, 127, 129, 133, 135, 137, 139, 141, 143, 145, 147, 148, 149, 150, 151, 153, 154, 155, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170]
       min pivot-interval magnitude in the interval Gaussian elimination: 8.8963703e+10  ( > 0 certifies no pivot interval contains zero => the 33x33 system is nonsingular)
       sum|lambda|/e^8.5 (algebraic) <= 0.137382869908 (enclosure width 4.34e-51)
    RIGOROUS C_S_w <= 0.306329333529  (enclosure [0.306329333529, 0.306329333529], width 9.35e-51)
    dyadic-rational OUTWARD upper bound:  C_S_w <= 114611410563757019422192523342658753134126446147071/374144419156711147060143317175368453031918731001856
    RIGOROUS C_S_w <= 0.306329333529  vs ceiling 4.251e+11  -> PASS  (margin 1.38772e+12x)
    rigorous n0 (task 1/8, sigma_0<=2sqrt(n)) = (2*C_S_w/c_E)^(1/8) <= 24.283104  -> <= 800 OK
    rigorous n0 (correct 2/17)               = (C_S_w/c_E)^(2/17)  <= 18.552414  -> <= 800 OK

==========================================================================================
VERDICT
==========================================================================================
  b-side: C_S^b = 1.893599978e+10
     n0 (correct 2/17) = 826.594  (ceiling for n0<=800: C_S<=1.43406e+10)  -> MARGINAL-FAIL
     n0 (task's 1/8)   = 1371.68  ;  task-literal C_S<=2.53e8: FAIL
     exact-recon dev=0.0e+00  ;  empirical full-coeff >=0 to 800: True
  a-side: C_S^a = 1214498489.0
     n0 (correct 2/17) = 249.805  (ceiling for n0<=800: C_S<=2.40464e+13)  -> PASS
     n0 (task's 1/8)   = 384.663  ;  task-literal C_S<=4.25e11: PASS
     exact-recon dev=0.0e+00  ;  empirical full-coeff >=0 to 800: True
  gate (i) level-1 eigenvalues: PASS
  gate (ii) EXACT reconstruction dev=0 both sides: PASS
  gate (iii) dim-sum=64 & level table: PASS

  RIGOROUS C_S_w (interval-certified upper bound = exact rational part + sound remainder):
    b-side: C_S_w <= 0.358807778338  < 2.53e8: PASS  (margin 7.06049e+8x); rigorous n0(1/8) <= 62.654, n0(2/17) <= 45.2721  (both <= 800: True)
    a-side: C_S_w <= 0.306329333529  < 4.25e11: PASS  (margin 1.38772e+12x); rigorous n0(1/8) <= 24.2831, n0(2/17) <= 18.5524  (both <= 800: True)

  ==> DECOMPOSITION (both sides) VALIDATED EXACTLY (gates i/ii/iii all PASS): YES
  ==> §36 FULLY PROVED  (RIGOROUS C_S_w < ceiling AND rigorous n0 <= 800, BOTH sides, decomposition exact): YES
  ==> (reference) unweighted-C_S with correct 2/17 exponent, n0<=800 both sides: NO (b marginal)

      HONEST STATUS (proved / measured):
      * §36 CERTIFICATE (weak form, shift-corrected constant C_S_w) is now RIGOROUS:
        the Deligne tail bound |c_n| <= C_S_w d(n) n^8.5 holds with C_S_w = sum|lambda|/e^8.5,
        and C_S_w is bounded ABOVE by a SOUND interval certificate (outward-rounded):
          b-side: C_S_w <= 0.35880778 < 2.53e8 (margin 7.0605e+8x), rigorous n0 <= 62.654 <= 800
          a-side: C_S_w <= 0.30632933 < 4.25e11 (margin 1.3877e+12x), rigorous n0 <= 24.283 <= 800
      * RIGOR STRUCTURE: (i) EXACT rational part -- ALL 31 d=1 (rational-newform) lifts,
        incl. the level-1 Delta_18 lifts (integer q-expansion); lambda computed EXACTLY
        (Fraction) by Dirichlet forward-substitution, reconstruction residual = 0.  Its
        sum|lambda|/e^8.5 is exact (|lambda| exact, e^8.5 outward-rounded).  (ii) ALGEBRAIC
        remainder -- the 33 d>1 lifts: SOUND mpmath.iv interval arithmetic throughout, with
        newform eigenvalues enclosed by EXACT Sturm isolating intervals (sp.Poly.intervals,
        width<=1e-40) and an interval linear solve; the interval lambda were VERIFIED to
        ENCLOSE the independent high-precision numeric lambda* (all 33), and the rigorous
        total matches the numeric C_S_w to ~3e-26.  Both parts outward-rounded => sound.
      * DECOMPOSITION CORRECT & EXACTLY validated (gate ii dev=0 both sides; dims=64; level-1
        a_p exact).  C_S_w is EXACTLY the CT-Sec.5 constant on the minimal-coefficient-
        normalised lift basis, with the tighter (still-Deligne) shift factor e^-(k-1)/2 that
        CT's own |a_{n/e}(f)| <= d(n/e)(n/e)^8.5 bound supplies (unweighted C_S is the loose
        specialisation e=1).  Crossover uses sigma_0(n) <= 2 sqrt(n) (=> the task's 2*(.)^1/8).
      * COROLLARY (unweighted CT constant, for the record): C_S = sum|lambda| = 1.894e+10 (b) / 1.214e+9 (a); with the
        correct 2/17 exponent n0^b=826 (marginal), n0^a=250 -- the deep level-1 f(24z) term
        makes the UNWEIGHTED bound lossy, which is exactly why C_S_w is the right constant.
      * DECISIVE real-positivity cross-check: full b_n>=0 AND a_n>=0 for ALL 1<=n<=800.

  ==> §36 VERDICT: FULLY PROVED -- rigorous C_S_w < ceiling
      (2.53e8 b / 4.25e11 a) and rigorous n0 <= 800, BOTH sides, decomposition exact-validated,
      via SOUND interval arithmetic (no non-rigorous number used in the certificate).


==> anc/code/requirements.txt <==
# Verified environment for the d=36 dual-bound certificate.
# Exact verification (d36_cs_certificate.py, d36_guarded_cE.py, d36_cusp_reconstruct.py)
# uses only sympy / mpmath / fractions (stdlib). numpy + scipy are required ONLY by the
# floating-point LP heuristic used during CONSTRUCTION (ct_dual_d36.py: scipy.optimize.linprog,
# basis selection via scipy.linalg.qr); they are NOT used in the exact rigor pass.
#
# Pinned to the versions the certificate was reproduced on (Python 3.11.15).
# The exact/interval certification also reproduces identically under mpmath 1.3.0
# (verify_certificate.py and d36_cs_certificate.py give the same certified C_w bounds);
# the Arb (python-flint) re-verification of the interval solve is version-independent.
sympy==1.14.0
mpmath==1.4.1
numpy==2.4.6
scipy==1.17.1


==> anc/code/verify_all.py <==
#!/usr/bin/env python3
r"""verify_all.py — single top-level entry point for the d=36 dual certificate.

One command that runs the whole rigorous chain in order and exits NON-ZERO on any
discrepancy (referee R6, point 4). It does not merge the logic into one file; it is a
single launch point that sequences the existing scripts:

  1. checksums     — SHA-256 of every pinned data file matches SHA256SUMS.
  2. exact         — verify_certificate.py: exact-rational gates G1-G7  -> VERIFIED.
  3. interval C_w  — d36_cs_certificate.py: newform decomposition (exact reconstruction
                     dev.=0) + the outward-rounded interval certification of the two C_w
                     upper bounds that gate G7 consumes.
  4. Arb re-check  — d36_arb_check.py: independent Arb (python-flint) re-solve of the
                     33x33 system + |lambda|-aggregation from the exported dyadic matrix
                     enclosures. OPTIONAL: skipped (with a warning) if python-flint is
                     absent; the primary certificate (steps 2-3) does not depend on it.

Trust boundary: step 2 (the driver) takes the two C_w upper bounds as SEPARATELY CERTIFIED
inputs; step 3 is what certifies them, and step 4 independently re-certifies the solve.
This runner is what makes "run one command" literally true.

Layout-robust: works both in the ancillary bundle (ancillary/code + ancillary/SHA256SUMS)
and the flat repo layout (code/ + SHA256SUMS at the parent). Run from anywhere:
    python3 verify_all.py
Exit code 0 iff every non-skipped step passes. Pure-mathematics research; standard jargon.
"""
import hashlib, os, subprocess, sys, time

HERE = os.path.dirname(os.path.abspath(__file__))
PY = sys.executable or "python3"

def find_sha_file():
    for rel in ("../SHA256SUMS", "../../SHA256SUMS", "SHA256SUMS"):
        p = os.path.join(HERE, rel)
        if os.path.exists(p):
            return p
    return None

def step_checksums():
    shafile = find_sha_file()
    if not shafile:
        print("  [WARN] SHA256SUMS not found — skipping checksum step")
        return "SKIP"
    base = os.path.dirname(shafile)
    bad, n = [], 0
    for line in open(shafile):
        line = line.strip()
        if not line or line.startswith("#"):
            continue
        parts = line.split(None, 1)
        if len(parts) != 2:
            continue
        want, rel = parts[0].lower(), parts[1].lstrip("*").strip()
        fp = os.path.join(base, rel)
        if not os.path.exists(fp):
            bad.append(f"{rel}: MISSING"); continue
        h = hashlib.sha256(open(fp, "rb").read()).hexdigest()
        n += 1
        if h != want:
            bad.append(f"{rel}: HASH MISMATCH")
    if bad:
        for b in bad:
            print(f"    {b}")
        return "FAIL"
    print(f"    {n} data files match SHA256SUMS")
    return "PASS"

def run_step(script, need_ok, forbid=("Traceback", "NOT VERIFIED"), optional_import=None):
    """Run `script`; PASS iff rc==0 and every marker in need_ok present and none in forbid.
    If optional_import is set and the script dies on a missing module, return SKIP."""
    path = os.path.join(HERE, script)
    if not os.path.exists(path):
        print(f"    {script}: NOT FOUND"); return "FAIL"
    t0 = time.time()
    r = subprocess.run([PY, path], cwd=HERE, capture_output=True, text=True)
    out = r.stdout + r.stderr
    dt = time.time() - t0
    if optional_import and (f"No module named" in out and optional_import in out):
        print(f"    {script}: SKIPPED — optional dependency '{optional_import}' not installed [{dt:.0f}s]")
        return "SKIP"
    ok = (r.returncode == 0
          and all(m in out for m in need_ok)
          and not any(f in out for f in forbid))
    tail = [ln for ln in out.splitlines() if ln.strip()][-1:] or [""]
    print(f"    {script}: {'PASS' if ok else 'FAIL'} (rc={r.returncode}) [{dt:.0f}s]  | {tail[0][:80]}")
    if not ok:
        sys.stdout.write("\n".join("      " + ln for ln in out.splitlines()[-25:]) + "\n")
    return "PASS" if ok else "FAIL"

def main():
    print("=" * 78)
    print("verify_all.py — full d=36 dual-certificate verification chain")
    print("=" * 78)
    results = {}
    print("[1/4] checksums")
    results["checksums"] = step_checksums()
    print("[2/4] exact-rational gates (verify_certificate.py) ~2-4 min")
    results["exact"] = run_step("verify_certificate.py", need_ok=("VERIFIED",))
    print("[3/4] interval C_w certification (d36_cs_certificate.py)")
    results["interval"] = run_step("d36_cs_certificate.py", need_ok=("FULLY PROVED",))
    print("[4/4] independent Arb re-verification (d36_arb_check.py) — optional")
    results["arb"] = run_step("d36_arb_check.py",
                              need_ok=("ARB INDEPENDENT RE-VERIFICATION: PASS",),
                              optional_import="flint")
    print("-" * 78)
    for k, v in results.items():
        print(f"  {k:12s} {v}")
    hard_fail = any(v == "FAIL" for v in results.values())
    if hard_fail:
        print("VERIFICATION FAILED")
        return 1
    if results["arb"] == "SKIP":
        print("VERIFIED (primary certificate); the optional Arb cross-check was skipped "
              "(install python-flint to run it).")
    else:
        print("VERIFIED — all steps passed.")
    return 0

if __name__ == "__main__":
    sys.exit(main())


==> anc/code/verify_certificate.py <==
#!/usr/bin/env python3
r"""verify_certificate.py — single-driver rigorous verification of the d=36 dual certificate.

Reconstructs everything from the PUBLISHED TEXT DATA (../certificate_exact_data.txt) alone:
the 29 basis forms are re-expanded exactly from the printed form list (NOT from any cache),
the reduced basis is the exact rational nullspace of the printed 9 vanishing conditions, and
the certificate form g is rebuilt from the printed 20 coordinates. All gates are exact
rational comparisons. Prints VERIFIED only if every gate passes.

Gates:
  G1  form list parses to 29 forms; nullspace of (a_1..a_9) has exact dimension r=20
  G1b the 29 selected forms are linearly independent (rank 29 mod 10^9+7 on n<=100
      => exact rank 29); rank certificates: rank(a_1..a_9)=9 (from G1), and the
      10x29 matrix of (a_0..a_9) has exact rank 10 (a_0 independent of the conditions)
  G2  a_0 = 1 and a_1 = ... = a_9 = 0 exactly
  G3  a_n >= 0 for 10 <= n <= 800 (exact, zero negatives)
  G4  b_n >= 0 for  0 <= n <= 800 (exact, zero negatives)
  G5  b_0 and B = b_0 * 5^18/(2^27*3^9) equal the published exact fractions;
      B > 146.1036 (exact comparison); published decimal enclosures contain b_0, B
  G6  exact Eisenstein projection of g~ reproduces the eight published e_delta(g~)
      identically; r3 = e_1 + e_3/(1+3^17) matches the published exact value
  G7  guarded per-class Eisenstein constants c_E(gamma) (paper eq. (guard)) are positive
      for all 8 classes on BOTH sides; rigorous integer crossovers n0 = 63 (g~) / 25 (g)
      with the certified C_w upper bounds 358807778339/10^12, 306329333530/10^12

The heavy interval certification of the C_w upper bounds themselves is a separate step:
run  python3 d36_cs_certificate.py  (see ../MANIFEST.md, "proof core").

Usage:  python3 verify_certificate.py      (~ a few minutes, pure sympy/fractions)
Pure-mathematics research; standard modular-forms / LP-dual jargon.
"""
import os, re, sys, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from fractions import Fraction as Fr
import sympy as sp

import ct_dual_d36 as D
import ct_dual_general as Gg
import eisen_projection as EP

N, K, T, M, L = 24, 18, 10, 28, 800
HERE = os.path.dirname(os.path.abspath(__file__))
# Locate the published certificate data, robust to bundle layout:
#   ancillary/code/ + ancillary/certificate_exact_data.txt   (this repo's ancillary bundle), or
#   code/ + data/certificate_exact_data.txt                  (flat paper/code/data layout).
def _find_cert():
    for rel in ('../certificate_exact_data.txt',
                '../data/certificate_exact_data.txt',
                'certificate_exact_data.txt'):
        p = os.path.join(HERE, rel)
        if os.path.exists(p):
            return p
    return os.path.join(HERE, '..', 'certificate_exact_data.txt')  # default (will error clearly)
CERT = _find_cert()
DIVS = [1, 2, 3, 4, 6, 8, 12, 24]
KAPPA = sp.Rational(-28728, 43867)
Z17 = sp.Integer(1) + sp.Rational(1, 2**17) + sp.Rational(1, 2**16 * 16)

FAIL = []
def gate(name, ok, detail=""):
    print(f"  [{'PASS' if ok else 'FAIL'}] {name}" + (f"  ({detail})" if detail else ""))
    if not ok:
        FAIL.append(name)

# ---------------------------------------------------------------- parse published data
def parse_cert(path):
    txt = open(path).read()
    forms = []
    for m in re.finditer(r"^form\[\s*(\d+)\] = (Eis  E_18\(q\^(\d+)\)|eta  (\{[^}]*\}))",
                         txt, re.M):
        j = int(m.group(1))
        if m.group(2).startswith("Eis"):
            forms.append((j, ("eis", int(m.group(3)))))
        else:
            forms.append((j, ("eta", {int(k): int(v) for k, v in
                                      re.findall(r"(\d+):\s*(-?\d+)", m.group(4))})))
    forms.sort()
    assert [j for j, _ in forms] == list(range(len(forms)))
    specs = [s for _, s in forms]

    xs = {}
    for m in re.finditer(r"^x\[(\d+)\] = (-?\d+)/(\d+)$", txt, re.M):
        xs[int(m.group(1))] = Fr(int(m.group(2)), int(m.group(3)))
    x = [xs[i] for i in range(len(xs))]

    ed = {}
    for m in re.finditer(r"^e_(\d+)\(g~\) = (-?\d+)/(\d+)$", txt, re.M):
        ed[int(m.group(1))] = Fr(int(m.group(2)), int(m.group(3)))

    def one(pat):
        m = re.search(pat, txt, re.M)
        return Fr(int(m.group(1)), int(m.group(2))) if m else None
    b0_pub = one(r"^b_0 = (-?\d+)/(\d+)$")
    r3_pub = one(r"^r3 = (-?\d+)/(\d+)$")
    mB = re.search(r"^B\(g\) = b_0.*\n\s*= (-?\d+)/(\d+)$", txt, re.M)
    B_pub = Fr(int(mB.group(1)), int(mB.group(2))) if mB else None
    return specs, x, ed, b0_pub, B_pub, r3_pub

t0 = time.time()
print("=" * 78)
print("verify_certificate.py — d=36 dual certificate, verification from published data")
print("=" * 78)
specs, x, ed_pub, b0_pub, B_pub, r3_pub = parse_cert(CERT)
print(f"parsed: {len(specs)} forms, {len(x)} coordinates, {len(ed_pub)} e_delta, "
      f"b_0/B/r3 fractions: {b0_pub is not None}/{B_pub is not None}/{r3_pub is not None}")

# ------------------------------------------------- exact q-expansions of the 29 forms
def to_fr(v):
    q = sp.Rational(v)
    return Fr(int(q.p), int(q.q))

gg, gtt = [], []
for s in specs:
    if s[0] == "eis":
        delta = s[1]
        base = D._Ek_fast(K, L)
        gj = [Fr(0)] * (L + 1)
        for m in range(L + 1):
            if m % delta == 0:
                gj[m] = to_fr(base[m // delta])
        C, _ = Gg.fricke_eisen(delta, K, N, L)
        Cf = to_fr(C)
        himg = [Fr(0)] * (L + 1)
        dd = N // delta
        for m in range(L + 1):
            if m % dd == 0:
                himg[m] = to_fr(base[m // dd])
        gtj = [Cf * himg[m] for m in range(L + 1)]
    else:
        exps = s[1]
        gj = [to_fr(v) for v in D._etaq_fast(exps, L)]
        C, _ = Gg.fricke_etaq(exps, K, N, L)
        Cf = to_fr(C)
        rev = {}
        for dl, rr in exps.items():
            rev[N // dl] = rev.get(N // dl, 0) + rr
        himg = [to_fr(v) for v in D._etaq_fast(rev, L)]
        gtj = [Cf * himg[m] for m in range(L + 1)]
    gg.append(gj); gtt.append(gtj)
print(f"exact q-expansions of the {len(specs)} forms and Fricke images to L={L} "
      f"[{time.time()-t0:.0f}s]")

# ------------------------------------------------------- G1: exact reduced nullspace
n = len(specs)
Gm = sp.Matrix(T - 1, n, lambda i, j: sp.Rational(gg[j][i + 1].numerator,
                                                  gg[j][i + 1].denominator))
ns = Gm.nullspace()
Bm = sp.Matrix.hstack(*ns)
gate("G1: 29 forms, nullspace(a_1..a_9) has dim r=20",
     n == 29 and Bm.shape == (29, 20), f"n={n}, Bm={Bm.shape}")

# G1b: exact independence of the 29 forms (mod-p rank on n<=100: rank_p <= rank_Q <= 29,
# so rank_p = 29 proves exact rank 29) + exact rank 10 of the (a_0..a_9) matrix.
PMOD = 1000000007
def modval(fr):
    return (fr.numerator % PMOD) * pow(fr.denominator % PMOD, -1, PMOD) % PMOD
rows_p = [[modval(gg[j][m]) for m in range(101)] for j in range(n)]
rank_p, pr = 0, 0
for col in range(101):
    piv = next((i for i in range(pr, n) if rows_p[i][col]), None)
    if piv is None:
        continue
    rows_p[pr], rows_p[piv] = rows_p[piv], rows_p[pr]
    inv = pow(rows_p[pr][col], -1, PMOD)
    rows_p[pr] = [(v * inv) % PMOD for v in rows_p[pr]]
    for i in range(n):
        if i != pr and rows_p[i][col]:
            f = rows_p[i][col]
            rows_p[i] = [(rows_p[i][k] - f * rows_p[pr][k]) % PMOD for k in range(101)]
    pr += 1
    rank_p = pr
G10 = sp.Matrix(T, n, lambda i, j: sp.Rational(gg[j][i].numerator, gg[j][i].denominator))
rank10 = G10.rank()
gate("G1b: 29 forms independent (rank 29 mod p => exact); rank(a_0..a_9) = 10",
     rank_p == 29 and rank10 == 10, f"rank_p={rank_p}, rank(a0..a9)={rank10}")

# form coefficients y = Bm x (exact Fractions)
y = []
for i in range(n):
    acc = Fr(0)
    for jj in range(Bm.shape[1]):
        c = Bm[i, jj]
        if c != 0:
            acc += Fr(int(sp.Rational(c).p), int(sp.Rational(c).q)) * x[jj]
    y.append(acc)

a = [sum(y[j] * gg[j][m] for j in range(n)) for m in range(L + 1)]
b = [sum(y[j] * gtt[j][m] for j in range(n)) for m in range(L + 1)]
print(f"certificate q-expansions assembled [{time.time()-t0:.0f}s]")

# ---------------------------------------------------------------------- G2-G4: gates
gate("G2: a_0 = 1 and a_1..a_9 = 0 exactly",
     a[0] == 1 and all(a[m] == 0 for m in range(1, T)))
neg_a = [m for m in range(T, L + 1) if a[m] < 0]
gate("G3: a_n >= 0 for 10 <= n <= 800 (exact)", not neg_a,
     f"negatives: {len(neg_a)}")
neg_b = [m for m in range(0, L + 1) if b[m] < 0]
gate("G4: b_n >= 0 for 0 <= n <= 800 (exact)", not neg_b,
     f"negatives: {len(neg_b)}")

# ------------------------------------------------------------------------- G5: value
scale = Fr(5**18, 2**27 * 3**9)
Bval = b[0] * scale
ok5 = (b[0] == b0_pub and Bval == B_pub and Bval > Fr(1461036, 10000)
       and Fr(1011817608012, 10**10) < b[0] < Fr(1011817608013, 10**10)
       and Fr(1461036734821, 10**10) < Bval < Fr(1461036734822, 10**10))
gate("G5: b_0, B match published exact fractions; B > 146.1036; enclosures", ok5)

# -------------------------------------------------- G6: exact Eisenstein projection
P, PIV = EP._proj()
def project(coeffs):
    v = sp.Matrix(72, 1, lambda i, _: sp.Rational(coeffs[PIV[i]].numerator,
                                                  coeffs[PIV[i]].denominator))
    e = P * v
    return {DIVS[i]: sp.Rational(e[i]) for i in range(8)}
ed_b = project(b)
ed_a = project(a)
ok6 = all(Fr(int(ed_b[dl].p), int(ed_b[dl].q)) == ed_pub[dl] for dl in DIVS)
r3 = ed_b[1] + ed_b[3] / (1 + sp.Integer(3)**17)
ok6 = ok6 and (Fr(int(sp.Rational(r3).p), int(sp.Rational(r3).q)) == r3_pub)
gate("G6: Eisenstein projection of g~ reproduces published e_delta and r3 exactly", ok6)

# --------------------------------------------- G7: guarded c_E + rigorous crossover
def guarded(ed):
    out = {}
    for g_ in DIVS:
        pos = sum(KAPPA * ed[dl] / sp.Integer(dl)**17
                  for dl in DIVS if g_ % dl == 0 and KAPPA * ed[dl] > 0)
        neg = sum(KAPPA * ed[dl] / sp.Integer(dl)**17
                  for dl in DIVS if g_ % dl == 0 and KAPPA * ed[dl] < 0)
        out[g_] = pos + Z17 * neg
    return out
ok7 = True
for side, ed_side, CwR, n0_expect in [
        ("g~", ed_b, sp.Rational(358807778339, 10**12), 63),
        ("g",  ed_a, sp.Rational(306329333530, 10**12), 25)]:
    cE = guarded(ed_side)
    allpos = all(cE[g_] > 0 for g_ in DIVS)
    mn = min(cE.items(), key=lambda kv: kv[1])
    if mn[1] <= 0:
        # corrupted-input backstop: the crossover loop below requires a positive floor
        print(f"    {side}-side: min guarded c_E is NOT positive — gate fails")
        ok7 = False
        continue
    nn = 1
    while mn[1] * sp.Integer(nn)**8 <= 2 * CwR:
        nn += 1
        if nn > 10**6:   # unreachable on valid data (n0=63/25); backstop only
            break
    print(f"    {side}-side: all 8 classes positive: {allpos}; min at gamma={mn[0]}; "
          f"rigorous n0={nn} (expected {n0_expect})")
    ok7 = ok7 and allpos and mn[0] == 3 and nn == n0_expect
gate("G7: guarded c_E positive (16/16), binding gamma=3, rigorous n0 = 63/25", ok7)

print("-" * 78)
if not FAIL:
    print(f"VERIFIED  — all gates passed  [{time.time()-t0:.0f}s]")
    print("(The C_w upper bounds used in G7 carry their own interval certificate:")
    print(" run  python3 d36_cs_certificate.py  and see receipt_d36_cs.txt.)")
else:
    print(f"NOT VERIFIED — failed gates: {FAIL}")
    sys.exit(1)


==> anc/guarded_cE.txt <==
== b-side (g~) ==
  gamma=1 : c_E = +2.7491718e-13  POS
  gamma=2 : c_E = +2.7491728e-13  POS
  gamma=3 : c_E = +3.0197203e-15  POS
  gamma=4 : c_E = +5.4705876e-14  POS
  gamma=6 : c_E = +7.0898273e-13  POS
  gamma=8 : c_E = +6.2718713e-14  POS
  gamma=12: c_E = +4.8875838e-13  POS
  gamma=24: c_E = +4.9677122e-13  POS
  MIN gamma=3: 3.0197202951e-15;  n0=(2*0.358807778339/c_E)^(1/8)=62.6600 -> ceil 63
  RIGOROUS n0 (exact integer check, Cw upper bound 358807778339/1000000000000): c_E*n^8 > 2*Cw first holds at n = 63
  exact rationals (num/den):
    c_E(1 ) = 103792378704670133813038311321267548747553792684206580492276273005446680644767229939194948778911249613558370079212082251777
              / 377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776
    c_E(2 ) = 13604279665810994877336675221165919027609134916975759721978045586195869764643313840238053576206533530045312238673983391650985983
              / 49484993485671957624456657460589542756469565076293737525388239831162937137372147380642091753378912088379178208130069797284186955566255439872
    c_E(3 ) = 41499078752803914910658701328595171455237931462461495010754745545727860273568037074547464620488652216828026045526946915171891873
              / 13742689619449469374563391729055153016939547786902146535622105461682964256435922072566889481224086442829874633800693669417208491660114367873024
    c_E(4 ) = 709655244418799184228990888325129197134877098834695819438610073723134739055617343458491640390639448939559094465589606513846987690317
              / 12972194132307989659505566013348785096351957667359945529855374742300376992939284202951040500597761530496071292192049016939265905279960466029805568
    c_E(6 ) = 2965361203754896224086875572770172422806548809329469180606397992275171376532590968065200247736560838603369154824766453388190918337
              / 4182557710267229809649727917538524831242471065578914163015423401381771730219628456868183755155156743469961845069776334170454758331339155439616
    c_E(8 ) = 813599316684317678389313034346646702391778986960418533058777387819586312466370835450001857337660388216383773472325436145354888352077
              / 12972194132307989659505566013348785096351957667359945529855374742300376992939284202951040500597761530496071292192049016939265905279960466029805568
    c_E(12) = 280124595115078727060615669530914533866997863040835854447805926543220702260548705816827340511732359843647115395967277436252477369426191
              / 573135122572880270410882280226137232438822856939721229773610193159816656233499283875836880299137463983735513455030529293862111815096435135498682368
    c_E(24) = 1043962454641043040083258798208130000235634329671403175099038484516344702233432045468188207801959213909829500974724371129498515703751807
              / 2101495449433894324839901694162503185609017142112311175836570708252661072856164040878068561096837367940363549335111940744161076655353595496828502016

== a-side (g) ==
  gamma=1 : c_E = +2.5557123e-11  POS
  gamma=2 : c_E = +4.7311065e-11  POS
  gamma=3 : c_E = +5.0672218e-12  POS
  gamma=4 : c_E = +2.9217853e-11  POS
  gamma=6 : c_E = +2.6829756e-11  POS
  gamma=8 : c_E = +2.9217959e-11  POS
  gamma=12: c_E = +8.7365434e-12  POS
  gamma=24: c_E = +8.7366497e-12  POS
  MIN gamma=3: 5.0672217529e-12;  n0=(2*0.30632933353/c_E)^(1/8)=24.2832 -> ceil 25
  RIGOROUS n0 (exact integer check, Cw upper bound 30632933353/100000000000): c_E*n^8 > 2*Cw first holds at n = 25
  exact rationals (num/den):
    c_E(1 ) = 240125979106839531896797030620745015364746276019676362346740393330967309613428169626458913792220110485599235424
              / 9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323
    c_E(2 ) = 7282992226720873210573363271909130808373510376669713149848881885494681681223151289990338392122010158317747478128231
              / 153938453099383801598800439764227742545357323633542698369036329561223152183617046196346381973810468906858244711856927347884032
    c_E(3 ) = 1560080556308088640073823490681337492425334352416501325737598423545206658408836068642190578688228602900893178381957
              / 307876906198767603197600879528455485090714647267085396738072659122446304367234092392692763947620937813716489423713854695768064
    c_E(4 ) = 388116130637821912865540076192881856221549936370686383358183961998045299007026941099998150532057584725580689689966456945473444415078861021
              / 13283526791483381411333699597669155938664404651376584222571903736115586040769827023821865472612107807227977003204658193345808287006679517214520901632
    c_E(6 ) = 8260262276213044291419087795950636761042735753841716642938338634295113262599042315087722061083845138755686525512815
              / 307876906198767603197600879528455485090714647267085396738072659122446304367234092392692763947620937813716489423713854695768064
    c_E(8 ) = 388117543061384089496558567064111938725768148398305049661271484831761130964581771125763268947633960633340142604992010518474503578004162781
              / 13283526791483381411333699597669155938664404651376584222571903736115586040769827023821865472612107807227977003204658193345808287006679517214520901632
    c_E(12) = 58026054157295742005946428535788967220396390970491400683615093136715592280676794721987506345229030608538667384191860630949579974589740835
              / 6641763395741690705666849798834577969332202325688292111285951868057793020384913511910932736306053903613988501602329096672904143503339758607260450816
    c_E(24) = 1261451312370874828888910891082739756036764525494501968147669284138785491920470944125890826714976442657408226949590442179415446333047595
              / 144386160776993276210148908670316912376787007080180263288825040609952022182280728519802885571870737035086706556572371666802263989203038230592618496



==> anc/receipt_d36_arb_check.txt <==
==============================================================================
b-side: Arb re-solve of the 33x33 algebraic-remainder system (rows 117..170)
  arb solve OK (certified nonsingular ball matrix)
  Arb EXACT dyadic upper bound on sum |lambda|/e^8.5:
    = 29168248391442654859008587769172473675207276694213
     /187072209578355573530071658587684226515959365500928
    ~ 0.155919729912  (float display of the exact bound)
  mpmath receipt (algebraic part)        <= 0.155919729912
  total C_w (Arb alg + receipt exact part) ~ 0.358807778338  vs ceiling 2.533e+08: PASS
  ==> b-side Arb re-verification: PASS
==============================================================================
a-side: Arb re-solve of the 33x33 algebraic-remainder system (rows 117..170)
  arb solve OK (certified nonsingular ball matrix)
  Arb EXACT dyadic upper bound on sum |lambda|/e^8.5:
    = 51401034063675230402560337951509812470222926477311
     /374144419156711147060143317175368453031918731001856
    ~ 0.137382869908  (float display of the exact bound)
  mpmath receipt (algebraic part)        <= 0.137382869908
  total C_w (Arb alg + receipt exact part) ~ 0.306329333529  vs ceiling 4.251e+11: PASS
  ==> a-side Arb re-verification: PASS
==============================================================================
ARB INDEPENDENT RE-VERIFICATION: PASS


==> anc/receipt_d36_cs.txt <==
==========================================================================================
d36 Cohn-Triantafillou Sec.5 eventual-positivity finite verification -- C_S certificate
dps=80, reconstruction window n<=800
==========================================================================================
[load] exact cusp basis dim=64, L=1000, Hecke ops ['T11', 'T13', 'T5', 'T7', 'U2', 'U3']
[scaffold] all Hecke operators commute exactly: True

[step3/gate iii] orbit-block (d=Galois-deg, m=#lifts) : count  -> level
   level M= 1: orbits [(1, 8)]  newspace-dim=1 (exp 1), shifts=8 (exp 8), block-total=8  OK
   level M= 2: orbits [(1, 6)]  newspace-dim=1 (exp 1), shifts=6 (exp 6), block-total=6  OK
   level M= 3: orbits [(1, 4), (2, 4)]  newspace-dim=3 (exp 3), shifts=4 (exp 4), block-total=12  OK
   level M= 4: orbits [(2, 4)]  newspace-dim=2 (exp 2), shifts=4 (exp 4), block-total=8  OK
   level M= 6: orbits [(1, 3), (1, 3), (1, 3)]  newspace-dim=3 (exp 3), shifts=3 (exp 3), block-total=9  OK
   level M= 8: orbits [(2, 2), (2, 2)]  newspace-dim=4 (exp 4), shifts=2 (exp 2), block-total=8  OK
   level M=12: orbits [(1, 2), (1, 2)]  newspace-dim=2 (exp 2), shifts=2 (exp 2), block-total=4  OK
   level M=24: orbits [(2, 1), (2, 1), (2, 1), (3, 1)]  newspace-dim=9 (exp 9), shifts=1 (exp 1), block-total=9  OK
   sum of block dims = 64  OK (64)
   (d,m) multiset: {(1, 2): 2, (1, 3): 3, (1, 4): 1, (1, 6): 1, (1, 8): 1, (2, 1): 3, (2, 2): 2, (2, 4): 2, (3, 1): 1}

##########################################################################################
### b-side (g~, key cusp) ceiling 2.53e8
##########################################################################################
  c_0=0, c_1=5004232471098194117679664738878169764202271434803694409930825962439172383477647893249857078220696989555651497346746071039/377540538678527508731511363682476369907146950350141430094819945000937935923554591221939786936789795596154618897476728800080772060899776 (should be 0, first cusp coeff)
  [cuspidality] Eisenstein projection of S_b == 0 exactly: True
  [gate ii-EXACT] block reconstruction vs exact c_n: max rel dev over n<=800 = 0.000e+00 (identically 0)
  [gate ii-NUMERIC] high-prec reconstruction vs exact c_n: max rel dev over n<=800 = 4.736e-56 (at n=1)
  C_S^b = sum|lambda_(f,e)| (CT Sec.5 def, minimal-coeff-normalised lifts) = 18935999779.3
      ceiling = 2.533360e+08   margin (ceiling/C_S) = 0.0133785   -> FAIL
      [diagnostic] shift-corrected C_S_w = sum|lambda|/e^8.5 = 0.35880778 (tighter valid Deligne const; dominant deep-oldform term is the whole gap)
      binding Eisenstein main-term const c_E = 3.0220561e-15
      crossover n0 = (C_S/c_E)^(2/17)  [correct CT exponent 1/8.5] = 826.59436  -> > 800
        (C_S ceiling for n0<=800 under 2/17 = 1.43406e+10;  task's stated 1/8 formula gives n0=1371.68, task ceiling 2.53e8)
      [diagnostic] shift-corrected n0_w = (C_S_w/c_E)^(2/17) = 45.2721
  [binding-class ledger b]  per residue-gcd class g|24: leading const COEF18*kappa(g)
     g= 1: kappa=-4.19792e-13  const=COEF18*kappa=+2.749172e-13  >0
     g= 2: kappa=-4.19792e-13  const=COEF18*kappa=+2.749173e-13  >0
     g= 3: kappa=-4.61461e-15  const=COEF18*kappa=+3.022054e-15  >0
     g= 4: kappa=-8.35375e-14  const=COEF18*kappa=+5.470777e-14  >0
     g= 6: kappa=-1.0826e-12  const=COEF18*kappa=+7.089851e-13  >0
     g= 8: kappa=-9.57729e-14  const=COEF18*kappa=+6.272060e-14  >0
     g=12: kappa=-7.46329e-13  const=COEF18*kappa=+4.887626e-13  >0
     g=24: kappa=-7.58565e-13  const=COEF18*kappa=+4.967754e-13  >0
     ALL classes positive (a_n>0 in tail): True
     MINIMUM |const| at g=3  = 3.022054e-15  (== binding g=3)
  [empirical positivity] full b_n (g~) sign scan 1<=n<=800: negatives=0, last negative n=None  -> ALL >= 0 to 800

##########################################################################################
### a-side (g, key a) ceiling 4.25e11
##########################################################################################
  c_0=0, c_1=-240125979106839531896797030620745015364746276019676362346740393330967309613428169626458913792220110485599235424/9395657537804187109301784653578353426840656960055096336000752536695749034644595104757469602893705377615859662588923788323 (should be 0, first cusp coeff)
  [cuspidality] Eisenstein projection of S_a == 0 exactly: True
  [gate ii-EXACT] block reconstruction vs exact c_n: max rel dev over n<=800 = 0.000e+00 (identically 0)
  [gate ii-NUMERIC] high-prec reconstruction vs exact c_n: max rel dev over n<=800 = 2.821e-59 (at n=1)
  C_S^a = sum|lambda_(f,e)| (CT Sec.5 def, minimal-coeff-normalised lifts) = 1214498488.93
      ceiling = 4.251000e+11   margin (ceiling/C_S) = 350.021   -> PASS
      [diagnostic] shift-corrected C_S_w = sum|lambda|/e^8.5 = 0.30632933 (tighter valid Deligne const; dominant deep-oldform term is the whole gap)
      binding Eisenstein main-term const c_E = 5.0673976e-12
      crossover n0 = (C_S/c_E)^(2/17)  [correct CT exponent 1/8.5] = 249.80516  -> <= 800 OK
        (C_S ceiling for n0<=800 under 2/17 = 2.40464e+13;  task's stated 1/8 formula gives n0=384.663, task ceiling 4.25e11)
      [diagnostic] shift-corrected n0_w = (C_S_w/c_E)^(2/17) = 18.5524
  [binding-class ledger a]  per residue-gcd class g|24: leading const COEF18*kappa(g)
     g= 1: kappa=-3.90251e-11  const=COEF18*kappa=+2.555712e-11  >0
     g= 2: kappa=-7.22429e-11  const=COEF18*kappa=+4.731107e-11  >0
     g= 3: kappa=-7.7378e-12  const=COEF18*kappa=+5.067398e-12  >0
     g= 4: kappa=-4.46152e-11  const=COEF18*kappa=+2.921801e-11  >0
     g= 6: kappa=-4.09687e-11  const=COEF18*kappa=+2.682993e-11  >0
     g= 8: kappa=-4.46154e-11  const=COEF18*kappa=+2.921811e-11  >0
     g=12: kappa=-1.3341e-11  const=COEF18*kappa=+8.736875e-12  >0
     g=24: kappa=-1.33412e-11  const=COEF18*kappa=+8.736981e-12  >0
     ALL classes positive (a_n>0 in tail): True
     MINIMUM |const| at g=3  = 5.067398e-12  (== binding g=3)
  [empirical positivity] full a_n (g) sign scan 1<=n<=800: negatives=0, last negative n=None  -> ALL >= 0 to 800

==========================================================================================
[gate i] level-1 newform a_2,a_3,a_5,a_7 (weight-18 level-1, E6*Delta up to norm)
   a_2 = -528   (target -528)  OK
   a_3 = -4284   (target -4284)  OK
   a_5 = -1025850   (target -1025850)  OK
   a_7 = 3225992   (target 3225992)  OK
   gate (i): PASS

==========================================================================================
RIGOROUS C_S_w CERTIFICATION  (sound interval upper bound on C_S_w = sum|lambda|/e^8.5)
  exact rational part (all d=1 blocks incl. Delta_18) + SOUND interval algebraic remainder
==========================================================================================

--- b-side ---
    exact rational-block part: 31 lifts (all d=1), sum|lambda|/e^8.5 in [0.2028880484, 0.2028880484] (width 6.01e-51)
       level  1: [0.077112214, 0.077112214]
       level  2: [0.065179952, 0.065179952]
       level  3: [0.017811764, 0.017811764]
       level  6: [0.032264093, 0.032264093]
       level 12: [0.010520025, 0.010520025]
    level-1 (Delta_18) exact |lambda_(1,e)| (integer-coeff newform):
       e= 1: |lambda|=0.0004532548745146128  (exact rational)
       e= 2: |lambda|=0.7655995283683346  (exact rational)
       e= 3: |lambda|=125.11036288376225  (exact rational)
       e= 4: |lambda|=1230.6225632345768  (exact rational)
       e= 6: |lambda|=18521.175583332442  (exact rational)
       e= 8: |lambda|=494950.8581903269  (exact rational)
       e=12: |lambda|=6219790.4592862455  (exact rational)
       e=24: |lambda|=18894562109.74719  (exact rational)
    algebraic remainder (d>1 blocks, 33 lifts): SOUND interval solve on 33 determining rows n in 117..170
       exact determining-row list (33 rows): [117, 125, 127, 129, 133, 135, 137, 139, 141, 143, 145, 147, 148, 149, 150, 151, 153, 154, 155, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170]
       min pivot-interval magnitude in the interval Gaussian elimination: 8.8963703e+10  ( > 0 certifies no pivot interval contains zero => the 33x33 system is nonsingular)
       sum|lambda|/e^8.5 (algebraic) <= 0.155919729912 (enclosure width 6.35e-51)
    RIGOROUS C_S_w <= 0.358807778338  (enclosure [0.358807778338, 0.358807778338], width 1.27e-50)
    dyadic-rational OUTWARD upper bound:  C_S_w <= 536983711260839947309253433156309712891535628594723/1496577676626844588240573268701473812127674924007424
    RIGOROUS C_S_w <= 0.358807778338  vs ceiling 2.53336e+8  -> PASS  (margin 7.06049e+8x)
    rigorous n0 (task 1/8, sigma_0<=2sqrt(n)) = (2*C_S_w/c_E)^(1/8) <= 62.65398  -> <= 800 OK
    rigorous n0 (correct 2/17)               = (C_S_w/c_E)^(2/17)  <= 45.272086  -> <= 800 OK

--- a-side ---
    exact rational-block part: 31 lifts (all d=1), sum|lambda|/e^8.5 in [0.1689464636, 0.1689464636] (width 5.01e-51)
       level  1: [0.055797433, 0.055797433]
       level  2: [0.049736239, 0.049736239]
       level  3: [0.021965563, 0.021965563]
       level  6: [0.03002126, 0.03002126]
       level 12: [0.011425968, 0.011425968]
    level-1 (Delta_18) exact |lambda_(1,e)| (integer-coeff newform):
       e= 1: |lambda|=0.007152134219491671  (exact rational)
       e= 2: |lambda|=0.6171837748713839  (exact rational)
       e= 3: |lambda|=72.58443341970596  (exact rational)
       e= 4: |lambda|=481.7782806821222  (exact rational)
       e= 6: |lambda|=47309.2654534105  (exact rational)
       e= 8: |lambda|=853123.4392884264  (exact rational)
       e=12: |lambda|=7715479.304639452  (exact rational)
       e=24: |lambda|=1197412145.135987  (exact rational)
    algebraic remainder (d>1 blocks, 33 lifts): SOUND interval solve on 33 determining rows n in 117..170
       exact determining-row list (33 rows): [117, 125, 127, 129, 133, 135, 137, 139, 141, 143, 145, 147, 148, 149, 150, 151, 153, 154, 155, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170]
       min pivot-interval magnitude in the interval Gaussian elimination: 8.8963703e+10  ( > 0 certifies no pivot interval contains zero => the 33x33 system is nonsingular)
       sum|lambda|/e^8.5 (algebraic) <= 0.137382869908 (enclosure width 4.34e-51)
    RIGOROUS C_S_w <= 0.306329333529  (enclosure [0.306329333529, 0.306329333529], width 9.35e-51)
    dyadic-rational OUTWARD upper bound:  C_S_w <= 114611410563757019422192523342658753134126446147071/374144419156711147060143317175368453031918731001856
    RIGOROUS C_S_w <= 0.306329333529  vs ceiling 4.251e+11  -> PASS  (margin 1.38772e+12x)
    rigorous n0 (task 1/8, sigma_0<=2sqrt(n)) = (2*C_S_w/c_E)^(1/8) <= 24.283104  -> <= 800 OK
    rigorous n0 (correct 2/17)               = (C_S_w/c_E)^(2/17)  <= 18.552414  -> <= 800 OK

==========================================================================================
VERDICT
==========================================================================================
  b-side: C_S^b = 1.893599978e+10
     n0 (correct 2/17) = 826.594  (ceiling for n0<=800: C_S<=1.43406e+10)  -> MARGINAL-FAIL
     n0 (task's 1/8)   = 1371.68  ;  task-literal C_S<=2.53e8: FAIL
     exact-recon dev=0.0e+00  ;  empirical full-coeff >=0 to 800: True
  a-side: C_S^a = 1214498489.0
     n0 (correct 2/17) = 249.805  (ceiling for n0<=800: C_S<=2.40464e+13)  -> PASS
     n0 (task's 1/8)   = 384.663  ;  task-literal C_S<=4.25e11: PASS
     exact-recon dev=0.0e+00  ;  empirical full-coeff >=0 to 800: True
  gate (i) level-1 eigenvalues: PASS
  gate (ii) EXACT reconstruction dev=0 both sides: PASS
  gate (iii) dim-sum=64 & level table: PASS

  RIGOROUS C_S_w (interval-certified upper bound = exact rational part + sound remainder):
    b-side: C_S_w <= 0.358807778338  < 2.53e8: PASS  (margin 7.06049e+8x); rigorous n0(1/8) <= 62.654, n0(2/17) <= 45.2721  (both <= 800: True)
    a-side: C_S_w <= 0.306329333529  < 4.25e11: PASS  (margin 1.38772e+12x); rigorous n0(1/8) <= 24.2831, n0(2/17) <= 18.5524  (both <= 800: True)

  ==> DECOMPOSITION (both sides) VALIDATED EXACTLY (gates i/ii/iii all PASS): YES
  ==> §36 FULLY PROVED  (RIGOROUS C_S_w < ceiling AND rigorous n0 <= 800, BOTH sides, decomposition exact): YES
  ==> (reference) unweighted-C_S with correct 2/17 exponent, n0<=800 both sides: NO (b marginal)

      HONEST STATUS (proved / measured):
      * §36 CERTIFICATE (weak form, shift-corrected constant C_S_w) is now RIGOROUS:
        the Deligne tail bound |c_n| <= C_S_w d(n) n^8.5 holds with C_S_w = sum|lambda|/e^8.5,
        and C_S_w is bounded ABOVE by a SOUND interval certificate (outward-rounded):
          b-side: C_S_w <= 0.35880778 < 2.53e8 (margin 7.0605e+8x), rigorous n0 <= 62.654 <= 800
          a-side: C_S_w <= 0.30632933 < 4.25e11 (margin 1.3877e+12x), rigorous n0 <= 24.283 <= 800
      * RIGOR STRUCTURE: (i) EXACT rational part -- ALL 31 d=1 (rational-newform) lifts,
        incl. the level-1 Delta_18 lifts (integer q-expansion); lambda computed EXACTLY
        (Fraction) by Dirichlet forward-substitution, reconstruction residual = 0.  Its
        sum|lambda|/e^8.5 is exact (|lambda| exact, e^8.5 outward-rounded).  (ii) ALGEBRAIC
        remainder -- the 33 d>1 lifts: SOUND mpmath.iv interval arithmetic throughout, with
        newform eigenvalues enclosed by EXACT Sturm isolating intervals (sp.Poly.intervals,
        width<=1e-40) and an interval linear solve; the interval lambda were VERIFIED to
        ENCLOSE the independent high-precision numeric lambda* (all 33), and the rigorous
        total matches the numeric C_S_w to ~3e-26.  Both parts outward-rounded => sound.
      * DECOMPOSITION CORRECT & EXACTLY validated (gate ii dev=0 both sides; dims=64; level-1
        a_p exact).  C_S_w is EXACTLY the CT-Sec.5 constant on the minimal-coefficient-
        normalised lift basis, with the tighter (still-Deligne) shift factor e^-(k-1)/2 that
        CT's own |a_{n/e}(f)| <= d(n/e)(n/e)^8.5 bound supplies (unweighted C_S is the loose
        specialisation e=1).  Crossover uses sigma_0(n) <= 2 sqrt(n) (=> the task's 2*(.)^1/8).
      * COROLLARY (unweighted CT constant, for the record): C_S = sum|lambda| = 1.894e+10 (b) / 1.214e+9 (a); with the
        correct 2/17 exponent n0^b=826 (marginal), n0^a=250 -- the deep level-1 f(24z) term
        makes the UNWEIGHTED bound lossy, which is exactly why C_S_w is the right constant.
      * DECISIVE real-positivity cross-check: full b_n>=0 AND a_n>=0 for ALL 1<=n<=800.

  ==> §36 VERDICT: FULLY PROVED -- rigorous C_S_w < ceiling
      (2.53e8 b / 4.25e11 a) and rigorous n0 <= 800, BOTH sides, decomposition exact-validated,
      via SOUND interval arithmetic (no non-rigorous number used in the certificate).


==> anc/receipt_d36_cutgen.txt <==
================================================================================
§34 d=36 CE-dual >record CONSTRAINT-GENERATION certificate attempt
================================================================================
N=24 T=10 M=28 d=36 k=18;  record delta_c(KP_36)=2^18/3^10=4.4394316585
L (tail enforced through) = 300;  time budget = 1600s;  add<= 100000/iter;  solver = EXACT Fraction (trustworthy)
scale factor (2/sqrtN)^(d/2)(sqrtT/2)^d = 1.443972
  [cache] loaded reduced rows L=300 (using first 301)
  => r=20 free vars; 29 forms; rows ready. [0s]

--------------------------------------------------------------------------------
CONSTRAINT-GENERATION ITERATIONS (objective = center-density bound; record ratio in ())
  (W = active b_n>=0 cut set, pruned to tight+recent each iter; ALL n<=L rescanned)
--------------------------------------------------------------------------------
[iter   0] |W|=  28  bound=   161.35998 ( 36.3470x) >record  viol=  45  worst n=39 b_n=-3.245e+14  |tight|=16  [27s]
[iter   1] |W|=  73  bound=   146.10367 ( 32.9104x) >record  viol=   0  worst none  |tight|=16  [303s]

  *** ALL b_n>=0 for n<=L=300 with bound 32.9104x record (>1) ***
      => CERTIFICATE CANDIDATE (pending exact rigor pass + tail proof past n0).

================================================================================
BOUND-vs-ITERATION CURVE
================================================================================
iter   |W|         bound     ratio   viol  worst_n
   0    28     161.35998   36.3470x     45       39
   1    73     146.10367   32.9104x      0     None

================================================================================
VERDICT
================================================================================
CERTIFICATE CANDIDATE at N=24, T=10: bound = 146.103673 = 32.9104x record, |W|=73.
Requires: (rigor R1) exact re-verification a_n>=0 [10..28] and b_n>=0 [1..L] as EXACT
rationals at this vertex; (rigor R2) the finite tail proof for n>L (CT Sec5: Eisenstein
main term |e1|*COEF18*sigma_17(n) dominates the |cusp| Deligne bound C_S*sigma_0(n)*n^8.5).

[R1] exact re-verification of the final vertex signs (pure-Fraction simplex, enforcing all 73 ever-violated n) ...
     a_0 == 1 exact: True;  a_n>=0 for 10<=n<=28: True;  b_n<0 count for 1<=n<=300: 0 (NONE — R1 PASS)

[total time 580s]

================================================================================
SUPPLEMENT A — EXACT b_n SIGN SCAN of the iter1 point to n=800 (past n0~783)
================================================================================
(scan_iter1_to800.py: exact vertex -> fast-integer q-expansion to 800 -> exact Fraction b_n signs)
ITER1 POINT (constraint-gen, b_n>=0 enforced only n<=300): bound = 32.9104x record
  a_0 == 1 exact: True
  a_n < 0 count for 1<=n<=800: 0   (a-side clean)
  b_n < 0 count for 1<=n<=800: 0   (INCLUDING the UN-ENFORCED band 300<n<=800)
  last b_n<0: None
  => the point feasible-to-300 is feasible to 800; enforcing to 300 already crosses n0~783.

================================================================================
SUPPLEMENT B — EXACT EISENSTEIN TAIL CONSTANTS + tail-positivity sign (the R2 sign half)
================================================================================
(verify_iter1_tail.py + tail_domination.py; exact projector read-off, no nsimplify)
COEF18 = -2k/B_18 = -28728/43867 = -0.654889  (NEGATIVE)
b_n Eisenstein main term  M_n = COEF18 * L_class(g~) * sigma_17(n) ;  b_n>0 (large n)  <=>  COEF18*L>0.
Exact class constants of the iter1 point:
  e_1(g~)  = -4.197922e-13   (coprime; classes with 3 not| n)   -> COEF18*e_1 = +2.749e-13 > 0  (b_n>0)
  r3       = e_1 + e_3/(1+3^17) = -4.614611e-15  (classes with 3|n) -> COEF18*r3 = +3.022e-15 > 0  (b_n>0)
    r3 exact = -5457122238196136660153709392343747951489516651199058808062321770474759757050409198580680414305836183881468995343745842336891769
             / 1182574794146291345304879141043222364087659829587102320532530525811138211679044579780904493356354109338910203798286027214197806567384430757888
  (t=1 term dominates on every class; O(1) constants e_6,e_8,e_12,e_24 suppressed by t^17)
TAIL SIGN: COEF18*L > 0 on EVERY residue class => b_n > 0 for all large n. SETTLED (exact).
CONTRAST: the max-b0 (36.35x) point has r3 = +4.34e-13 > 0 => COEF18*r3 < 0 => b_n<0 in tail (§29
  "eventually negative"). The constraint-gen point has the OPPOSITE, CORRECT sign.
CROSSOVER n0 for the binding gcd=3 constant (|COEF18*r3|=3.02e-15): n0 ~ (C_S/3.02e-15)^{2/17}
  C_S=1e2 -> 88 ;  1e4 -> 151 ;  1e6 -> 260 ;  1e8 -> 446 ;  1e10 -> 767   (ALL < 800)
=> for any Deligne C_S <= ~1e10 the exact n<=800 scan already covers the crossover.

================================================================================
FINAL VERDICT (§34)
================================================================================
CONSTRAINT GENERATION (the §33 instrument, untried by §30's dense LPs) RESOLVES §33's key unknown:
a CE-dual >record point that stays feasible through the tail EXISTS at N=24, T=10.
  * value  = 32.9104x record (b0=101.1818 exact, a_0=1 exact, 128-digit rational vertex)
  * b_n>=0 EXACT for ALL 1<=n<=800 (0 negatives), a_n>=0 EXACT for all 1<=n<=800
  * tail sign COEF18*e_class > 0 on every class => b_n>0 for all large n (settled exact)
  * ONE residual: the explicit Deligne constant C_S in the n>800 cusp bound (=> explicit n0<=800).
    This is the SAME bookkeeping residual as the published Cohn-Triantafillou §5 architecture; it is
    NOT a wall, and for C_S<=~1e10 the n<=800 scan already suffices.
STATUS: weak-form CE-dual>record CERTIFICATE CANDIDATE for d=36 (first tail-safe >record point for any
  d>32) [C]. NOT independently re-run; NOT a proved certificate (C_S un-pinned); NOT strict
  non-sharpness (that needs a 3-point upper bound U<L, §27 T2). Both §33 outcomes were possible;
  the realized one is EXISTS (>record survives the tail), decisively above the record (32.91x >> 1).

================================================================================
SUPPLEMENT C — SELF-AUDIT (C1: own major result audited before banking)
================================================================================
- iter1 = 32.9104x reproduced by the exact-Fraction simplex 4 independent times (exactiter,
  scan_iter1_to800, verify_iter1_tail, this run's R1) + production run — all identical (a_0=1 exact).
- B4 (fast q-expansion path): the fast _etaq_fast used for the n<=800 b_n scan gives coefficients
  IDENTICAL to the audited sympy eta_quotient_qexp for ALL 29 basis forms at the tail indices
  {321,741,783,789,795,800} (verified LP-free). => the b_n(fast) sign scan to 800 = the sympy signs.
- B1/sign convention: the tail-positivity condition is COEF18*e_class>0 (COEF18<0), i.e. e_class<0;
  the iter1 point has e_1,r3<0 (correct), the max-b0 point has r3>0 (=> b_n<0 tail, §29-consistent).
  (An earlier gate mis-stated it as e>0; corrected — the underlying b_n scan is unaffected.)
- iter1 value cross-checked vs §31: 32.9104x ~ §31's tail-safe 32.957x (both target eventually-positive
  region); the constraint-gen point is STRICTLY inside (r3=-4.6e-15 vs tail-safe's boundary r3~-3e-21),
  which is why its finite b_n scan is clean while §31's tail-safe still had 30 violations to n=783.


==> anc/receipt_d36_pari_indep.txt <==
  ***   Warning: new stack size = 8011776 (7.641 Mbytes).
==============================================================================
d36_C_pari_indep.py — independent PARI/GP reproduction of C_w, both sides
==============================================================================
PARI version: (2, 17, 2)   Ncheck=150
full cusp dim mfdim([24,18],1) = 64   (paper: 64)
newspace dims per level M: {1: 1, 2: 1, 3: 3, 4: 2, 6: 3, 8: 4, 12: 2, 24: 9}   (paper: 1,1,3,2,3,4,2,9)
# individual lift q-series = 64   (paper: 64)
level-1 newform eigenvalues a_2,a_3,a_5,a_7 = [-528, -4284, -1025850, 3225992]
   (paper: -528, -4284, -1025850, 3225992)
Deligne |a_p| <= 2 p^8.5 spot-check on newform embeddings, p<=97: violations = 0
------------------------------------------------------------------------------
g~ (Fricke side):
  basis rank over rows n=1..150: 64  (want 64)
  reconstruction max RELATIVE residual over ALL rows n=1..150: 0.000e+00  (want ~0)
  ==> C_w = sum |lambda|/e^8.5 = 0.358807778338
      receipt (interval-certified upper bound): 0.358807778338
      agreement to ~1e-11: True
      dominant (level, lift): M=8, e=3 -> 0.038650 of C_w
------------------------------------------------------------------------------
g  (a side):
  basis rank over rows n=1..150: 64  (want 64)
  reconstruction max RELATIVE residual over ALL rows n=1..150: 0.000e+00  (want ~0)
  ==> C_w = sum |lambda|/e^8.5 = 0.306329333529
      receipt (interval-certified upper bound): 0.306329333529
      agreement to ~1e-11: True
      dominant (level, lift): M=8, e=3 -> 0.026704 of C_w
==============================================================================
PARI INDEPENDENT REPRODUCTION: PASS


==> anc/receipt_d36_span_rank.txt <==
candidates: 8 Eisenstein + 3044 eta-quotients (|r|<=8) = 3052
exact q-expansions to n<=100, reduced mod 1000000007  [21s]
rank mod 1000000007 of the truncated candidate matrix = 72  [22s]
dim M_18(Gamma_0(24)) = 72 (dimension formula)
==> exact rank = 72, candidates SPAN M_18(Gamma_0(24)): CERTIFIED

